Trans-Encoder: Unsupervised sentence-pair modelling through self- and mutual-distillations

In NLP, a large volume of tasks involve pairwise comparison between two sequences (e.g. sentence similarity and paraphrase identification). Predominantly, two formulations are used for sentence-pair tasks: bi-encoders and cross-encoders. Bi-encoders produce fixed-dimensional sentence representations and are computationally efficient, however, they usually underperform cross-encoders. Cross-encoders can leverage their attention heads to exploit inter-sentence interactions for better performance but they require task fine-tuning and are computationally more expensive. In this paper, we present a completely unsupervised sentence representation model termed as Trans-Encoder that combines the two learning paradigms into an iterative joint framework to simultaneously learn enhanced bi- and cross-encoders. Specifically, on top of a pre-trained Language Model (PLM), we start with converting it to an unsupervised bi-encoder, and then alternate between the bi- and cross-encoder task formulations. In each alternation, one task formulation will produce pseudo-labels which are used as learning signals for the other task formulation. We then propose an extension to conduct such self-distillation approach on multiple PLMs in parallel and use the average of their pseudo-labels for mutual-distillation. Trans-Encoder creates, to the best of our knowledge, the first completely unsupervised cross-encoder and also a state-of-the-art unsupervised bi-encoder for sentence similarity. Both the bi-encoder and cross-encoder formulations of Trans-Encoder outperform recently proposed state-of-the-art unsupervised sentence encoders such as Mirror-BERT and SimCSE by up to 5% on the sentence similarity benchmarks.

==> docs/prixLM_plottings.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "75547c0f",
   "metadata": {},
   "source": [
    "## training data: the more the better"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "70155bb8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.6)\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "#plt.rcParams.update({'font.size': 10})\n",
    "\n",
    "fig=plt.figure(figsize=(8,5))\n",
    "ax1 = fig.add_subplot(111)\n",
    "#ax2 = ax1.twinx()\n",
    "\n",
    "#plt.axhline(y=76.21, color='r', linestyle='--', label=\"SimCSE-BERT-base\")\n",
    "#plt.axvline(x=37081, color='purple', linestyle=':', label=\"full-in-domain-data\")\n",
    "#plt.axhline(y=78.32, color='b', linestyle='--', label=\"SimCSE-BERT-base + TEnc (cross)\")\n",
    "#plt.axvspan(10000, 37081, alpha=0.1, color='purple', label=\"in-domain training\")\n",
    "\n",
    "#plt.axhline(y=76.10, color='r', linestyle='--', label=\"SimCSE-RoBERTa-base\")\n",
    "#plt.axhline(y=78.86, color='b', linestyle='--', label=\"SimCSE-RoBERTa-base + TEnc (cross)\")\n",
    "\n",
    "\n",
    "# bert-base\n",
    "indices = [0, 20000, 30000, 50000, 100000 , 150000, 200000]\n",
    "mlama_en_performances = []\n",
    "mlama_fi_performances = []\n",
    "mlama_et_performances = []\n",
    "\n",
    "xlbel_en_performances = []\n",
    "xlbel_de_performances = []\n",
    "xlbel_th_performances = []\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#indices = [10000, 20000, 30000, 40000, 50000, 60000, 70000, 79345] * 3\n",
    "#cross_performances = [77.69, 78.17, 78.26, 78.46, 78.62, 78.68, 78.80, 79.04] + [77.30, 78.24, 78.46, 78.21, 78.52, 77.99, 78.66, 79.31] + [77.59, 78.13, 78.11, 77.95, 78.41, 78.18, 78.30, 79.24]\n",
    "\n",
    "model = len(mlama_en_performances)*3*[\"mLAMA\"] + len(xlbel_en_performances)*[\"\"] \n",
    "myDF_tmp = pd.DataFrame([indices, bi_performances + cross_performances, model]).T\n",
    "myDF = myDF_tmp.rename(columns={0: '#iteration', 1: \"performance\"})\n",
    "\n",
    "#sns.barplot(x=myDF.index,y='Frequency',data=indices,color='blue',ax=ax1)\n",
    "#sns.histplot(x=, bins=10, binrange=[0,100000],ax=ax1, legend=True)\n",
    "sns.lineplot(x=\"#sample\", y=\"Spearman's rho\", data=myDF, ax=ax1, #lw=3, \n",
    "             markersize=10, legend=True, hue=\"legend\",  style='legend', markers=True,\n",
    "             hue_order=['bi-encoder', 'cross-encoder'], \n",
    "             #markers={'bi-encoder': 'x', 'cross-encoder': 'o'}, \n",
    "             palette={'bi-encoder': sns.color_palette()[0], 'cross-encoder': sns.color_palette()[1]}\n",
    "            )\n",
    "#sns.scatterplot(x=\"index\", y=\"Spearman's rho\", data=myDF, size=20, legend=True)\n",
    "sns.set(font_scale=1.0)  # crazy big\n",
    "\n",
    "#fig._legend.set_title(None)\n",
    "\n",
    "#ax2.axhline(.481, ls='--')\n",
    "#ax2.axhline(.267, ls='--')\n",
    "\n",
    "# and here\n",
    "#xtick_names = [\"0-10k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\"]\n",
    "#plt.xticks(myDF.index, xtick_names, rotation=60)\n",
    "#plt.xticks(rotation=60)\n",
    "ax1.set(xticks=[20000, 30000, 50000, 100000 , 150000, 200000])\n",
    "ax1.set_xticklabels([\"20k\",\"20k\",\"50k\",\"100k\",\"150k\",\"200k\"])\n",
    "\n",
    "#plt.legend()\n",
    "#plt.legend(title=None, loc='upper left', labels=['Hell Yeh', 'Nah Bruh'])\n",
    "\n",
    "\n",
    "#plt.legend(loc='best', bbox_to_anchor=(0.5, 0.0, 0.5, 0.5))\n",
    "\n",
    "# fig.legend(labels=[\"Multi-SimLex (en) word freq. distribution\",\n",
    "#                  \"BERT+Mirror (w/ words of different freq.)\"]\n",
    "#            ,loc=1, bbox_to_anchor=(0.5, 0.37, 0.4, 0.5), prop={'size': 12.5})\n",
    "\n",
    "\n",
    "#ax1.set_xlabel(\"word frequency rank in English Wikipedia\")\n",
    "#ax1.tick_params(axis=\"x\", bottom=True, top=True, labelbottom=True, labeltop=False)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 473,
   "id": "da29c352",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"performance_against_num_sample_v2.pdf\", format='pdf', dpi=1200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 205,
   "id": "0a063043",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 40})\n",
    "\n",
    "fig=plt.figure(figsize=(8,3))\n",
    "ax1 = fig.add_subplot(111)\n",
    "#ax2 = ax1.twinx()\n",
    "\n",
    "plt.axhline(y=76.21, color='r', linestyle='--', label=\"SimCSE-BERT-base\")\n",
    "plt.axhline(y=78.32, color='b', linestyle='--', label=\"SimCSE-BERT-base + TEnc (bi)\")\n",
    "\n",
    "#plt.axhline(y=76.10, color='r', linestyle='--', label=\"SimCSE-RoBERTa-base\")\n",
    "#plt.axhline(y=78.36, color='b', linestyle='--', label=\"SimCSE-RoBERTa-base + TEnc (bi)\")\n",
    "\n",
    "\n",
    "#plt.legend()\n",
    "\n",
    "indices = [10000, 20000, 30000, 37081 , 47081, 67081, 87081, 137081] * 3\n",
    "bi_performances = [76.73, 78.14, 78.50, 78.65, 78.40, 79.60, 79.07, 78.96] +[76.96, 77.99, 78.36, 78.51, 78.24, 78.53, 79.36, 78.92]+[76.58, 77.98, 77.88, 78.94, 78.79, 79.94, 79.47, 78.64]\n",
    "#indices = [10000, 20000, 30000, 40000, 50000, 60000, 70000, 79345] * 3\n",
    "#bi_performances = [74.87, 75.74, 76.61, 76.89, 77.51, 77.85, 77.86, 78.52]  + [74.13, 76.32, 76.35, 76.95, 77.59, 78.96, 78.38, 78.66]  + [74.59, 76.12, 76.68, 76.74, 77.19, 77.57, 77.52, 78.44]\n",
    "\n",
    "myDF_tmp = pd.DataFrame([indices, bi_performances]).T\n",
    "myDF = myDF_tmp.rename(columns={0: '#sample', 1: \"Spearman's rho\"})\n",
    "\n",
    "#sns.barplot(x=myDF.index,y='Frequency',data=indices,color='blue',ax=ax1)\n",
    "#sns.histplot(x=, bins=10, binrange=[0,100000],ax=ax1, legend=True)\n",
    "sns.lineplot(x=\"#sample\", y=\"Spearman's rho\", data=myDF,  marker='o',ax=ax1, lw=2, \n",
    "             markersize=8, legend=True, color=\"green\")\n",
    "#plt.legend()\n",
    "\n",
    "#sns.scatterplot(x=\"index\", y=\"Spearman's rho\", data=myDF, size=20, legend=True)\n",
    "\n",
    "sns.set(font_scale=1.0)  # crazy big\n",
    "\n",
    "#ax2.axhline(.481, ls='--')\n",
    "#ax2.axhline(.267, ls='--')\n",
    "\n",
    "# and here\n",
    "#xtick_names = [\"0-10k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\"]\n",
    "#plt.xticks(myDF.index, xtick_names, rotation=60)\n",
    "#plt.xticks(rotation=60)\n",
    "ax1.set(xticks= [10000, 20000, 30000, 37081 , 47081, 67081, 87081, 137081])\n",
    "ax1.set_xticklabels([\"10k\",\"20k\",\"30k\",\"full\",\"+10k\",\"+30k\",\"+50k\",\"+100k\"])\n",
    "\n",
    "\n",
    "#fig.legend(labels=[\"Multi-SimLex (en) word freq. distribution\",\n",
    "#                 \"BERT+Mirror (w/ words of different freq.)\"]\n",
    "#           ,loc=1, bbox_to_anchor=(0.5, 0.37, 0.4, 0.5), prop={'size': 12.5})\n",
    "\n",
    "\n",
    "#ax1.set_xlabel(\"word frequency rank in English Wikipedia\")\n",
    "#ax1.tick_params(axis=\"x\", bottom=True, top=True, labelbottom=True, labeltop=False)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "355e2422",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"performance_against_word_freq_ticks_TNR_flat.pdf\", format='pdf', dpi=1200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c1fd12ce",
   "metadata": {},
   "source": [
    "## optimal cycle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "id": "596fbb33",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1152x432 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.6)\n",
    "\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 40})\n",
    "\n",
    "fig=plt.figure(figsize=(16,6))\n",
    "fig, axs = plt.subplots(2)\n",
    "ax1, ax2 = axs\n",
    "\n",
    "x1=[20.99, 23.82, 22.5, 20.69, 16.96, 14.53, 12.87] # mlama en\n",
    "x2=[5.63, 16.09, 14.12, 10.86, 8.02, 5.32, 4.93] # mlama fin\n",
    "x3=[6.12, 7.36, 7.22, 7.57, 6.44, 5.26, 5.12] # mlama et\n",
    "x4=[13.92, 20.73, 19.29, 14.83, 13.7, 11.59, 10.93] # mlama de\n",
    "\n",
    "xx1=[13.7, 17.4, 19.9, 21.5, 26.0, 25.7, 25.7] # XL-BEL de\n",
    "xx2=[3.2, 5.8, 7.2, 9.7, 13.7, 14.5, 14.2] # XL-BEL th\n",
    "xx3=[2.7, 5.4, 7.4, 8.5, 13.9, 13.7, 13.8] # XL-BEL jp\n",
    "xx4=[4.2, 12.7, 13.2, 14.2, 15.4, 15.2, 15.4] # XL-BEL fin\n",
    "\n",
    "\n",
    "\n",
    "cycles = [0, 20000, 30000, 50000, 100000 , 150000, 200000]\n",
    "ax1.plot(cycles, x1, marker='o', color=sns.color_palette()[0], linewidth=2,markersize=8)\n",
    "ax1.plot(cycles, x2, marker='o', color=sns.color_palette()[1], linewidth=2,markersize=8)\n",
    "ax1.plot(cycles, x3, marker='o', color=sns.color_palette()[2], linewidth=2,markersize=8)\n",
    "ax1.plot(cycles, x4, marker='o', color=sns.color_palette()[3], linewidth=2,markersize=8)\n",
    "\n",
    "\n",
    "ax2.plot(cycles, xx1, marker='*', color=sns.color_palette()[3], linestyle='--', linewidth=2, markersize=12)\n",
    "ax2.plot(cycles, xx2, marker='*', color=sns.color_palette()[4], linestyle='--', linewidth=2, markersize=12)\n",
    "ax2.plot(cycles, xx3, marker='*', color=sns.color_palette()[5], linestyle='--', linewidth=2, markersize=12)\n",
    "ax2.plot(cycles, xx4, marker='*', color=sns.color_palette()[1], linestyle='--', linewidth=2, markersize=12)\n",
    "\n",
    "\n",
    "\n",
    "plt.plot([],[], color=sns.color_palette()[0], linestyle='-', linewidth=3, label = \"en\")\n",
    "plt.plot([],[], color=sns.color_palette()[1], linestyle='-', linewidth=3,label = \"fi\")\n",
    "plt.plot([],[], color=sns.color_palette()[2], linestyle='-', linewidth=3,label = \"et\")\n",
    "plt.plot([],[], color=sns.color_palette()[3], linestyle='-', linewidth=3,label = \"de\")\n",
    "plt.plot([],[], color=sns.color_palette()[4], linestyle='-', linewidth=3,label = \"th\")\n",
    "plt.plot([],[], color=sns.color_palette()[5], linestyle='-', linewidth=3,label = \"ja\")\n",
    "plt.plot([],[], color=\"black\", linestyle='-', marker='o', linewidth=2, markersize=8, label=\"mLAMA\")\n",
    "plt.plot([],[], color=\"black\", linestyle='--',marker='*', linewidth=2, markersize=12, label=\"XL-BEL\")\n",
    "#plt.plot(cycles, xx2, marker='o', color=\"blue\",linestyle='--', )\n",
    "\n",
    "\n",
    "#ax1.set(xticks=[1,2,3])\n",
    "#ax1.set_xticklabels([1,2,3])\n",
    "\n",
    "ax1.set(xticks=[0, 20000, 30000, 50000, 100000 , 150000, 200000])\n",
    "#ax1.set_xticklabels([\"0\", \"20k\", \"\", \"50k\",\"100k\",\"150k\",\"200k\"])\n",
    "ax1.set_xticklabels([])\n",
    "\n",
    "ax2.set(xticks=[0, 20000, 30000, 50000, 100000 , 150000, 200000])\n",
    "ax2.set_xticklabels([\"0\", \"20k\", \"\", \"50k\",\"100k\",\"150k\",\"200k\"])\n",
    "\n",
    "plt.xlabel(\"# iterations\")\n",
    "plt.ylabel(\"performance\")\n",
    "\n",
    "plt.legend(loc='best', bbox_to_anchor=(-0.65, 0.5, 0.5, 1.6))\n",
    "#plt.legend(loc='best',)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "id": "1a7e6c9d",
   "metadata": {},
   "outputs": [],
   "source": [
    "#fig.savefig(\"iterations_against_performance_mlama.pdf\", format='pdf', dpi=1200, bbox_inches='tight')\n",
    "fig.savefig(\"iterations_against_performance_mlama_and_xlbel.pdf\", format='pdf', dpi=1200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 603,
   "id": "ea5a7eb9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 40})\n",
    "\n",
    "fig=plt.figure(figsize=(4,3))\n",
    "ax1 = fig.add_subplot(111)\n",
    "\n",
    "x1=[0.820595003287311, 0.8290415662210533, 0.8288680692526845, 0.8249050332383665, 0.8238229600409087]\n",
    "x2=[0.8523540799181825, 0.8573261377748557, 0.8545821462488128, 0.8526691138870626, 0.840051775147929]\n",
    "x3=[0.8438207685002556, 0.8455123639418511, 0.847824895901819, 0.8471217766089562, 0.8629967492146979]\n",
    "x4=[0.8596911753963037, 0.8744795090948938, 0.8729180363795748, 0.8692152458178098, 0.8634875630067936]\n",
    "\n",
    "\n",
    "xx1=[0.8149335232668565, 0.8279640587332895, 0.8312878953904594, 0.8353833369859011, 0.8278727445394112]\n",
    "xx2=[0.8495096427788738, 0.8582986339396594, 0.8616658448389218, 0.8684208123310688, 0.8652316641098692]\n",
    "xx3=[0.8391180875155234, 0.8439371940974505, 0.8451836328438892, 0.8474002849002849, 0.8474459419972241]\n",
    "xx4=[0.8513267952370517, 0.8677131273285119, 0.87709337789466, 0.8800131492439185, 0.876659635473738]\n",
    "\n",
    "\n",
    "\n",
    "cycles = [1,2,3,4,5]\n",
    "\n",
    "plt.plot(cycles, x1, marker='o', color=sns.color_palette()[0],)\n",
    "plt.plot(cycles, x2, marker='o', color=sns.color_palette()[1],)\n",
    "plt.plot(cycles, x3, marker='o', color=sns.color_palette()[2],)\n",
    "plt.plot(cycles, x4, marker='o', color=sns.color_palette()[3],)\n",
    "\n",
    "plt.plot(cycles, xx1, marker='x', color=sns.color_palette()[0], linestyle='--')\n",
    "plt.plot(cycles, xx2, marker='x', color=sns.color_palette()[1],linestyle='--', )\n",
    "plt.plot(cycles, xx3, marker='x', color=sns.color_palette()[2],linestyle='--',)\n",
    "plt.plot(cycles, xx4, marker='x', color=sns.color_palette()[3],linestyle='--', )\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "ax1.set(xticks=[1,2,3,4,5])\n",
    "ax1.set_xticklabels([1,2,3,4,5])\n",
    "\n",
    "plt.xlabel(\"cycle\")\n",
    "plt.ylabel(\"AUC\")\n",
    "\n",
    "#plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 604,
   "id": "61d5b5e1",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"cycle_against_dev_score_qqp_v2.pdf\", format='pdf', dpi=1200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 605,
   "id": "7365f1c2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 40})\n",
    "\n",
    "fig=plt.figure(figsize=(4,3))\n",
    "ax1 = fig.add_subplot(111)\n",
    "\n",
    "x1=[0.7601606283923922, 0.7587324638646293, 0.7589089785815437, 0.7575329661292329, 0.7498746344340095]\n",
    "x2=[0.7675261061254619, 0.7660778831071404, 0.7566624276389953, 0.7531762619799335, 0.7106081333167518]\n",
    "x3=[0.7482258265101035, 0.7522295012255737, 0.7637430748061347, 0.7667358015974581, 0.7794528846115273]\n",
    "x4=[0.8092999185625283, 0.8204444159168135, 0.8287245608193492, 0.8397687657208419, 0.8472225008123688]\n",
    "\n",
    "xx1=[0.7609348861279491, 0.7592941016002663, 0.7615326291465915, 0.7611996582033209, 0.7545161691492392]\n",
    "xx2=[0.7661300351825926, 0.7670727842388405, 0.7734473725383217, 0.7868263857408202, 0.78950218838132]\n",
    "xx3=[0.7486089436797703, 0.7512125357542594, 0.7569793517898191, 0.7646216366925956, 0.7867220815899162]\n",
    "xx4=[0.8095967842227937, 0.8199830706339688, 0.8280465838384731, 0.8397085902491666, 0.8485985132646798]\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "cycles = [1,2,3,4,5]\n",
    "plt.plot(cycles, x1, marker='o', color=sns.color_palette()[0],)\n",
    "plt.plot(cycles, x2, marker='o', color=sns.color_palette()[1],)\n",
    "plt.plot(cycles, x3, marker='o', color=sns.color_palette()[2],)\n",
    "plt.plot(cycles, x4, marker='o', color=sns.color_palette()[3],)\n",
    "\n",
    "plt.plot(cycles, xx1, marker='x', color=sns.color_palette()[0], linestyle='--')\n",
    "plt.plot(cycles, xx2, marker='x', color=sns.color_palette()[1],linestyle='--', )\n",
    "plt.plot(cycles, xx3, marker='x', color=sns.color_palette()[2],linestyle='--',)\n",
    "plt.plot(cycles, xx4, marker='x', color=sns.color_palette()[3],linestyle='--', )\n",
    "\n",
    "\n",
    "\n",
    "ax1.set(xticks=[1,2,3,4,5])\n",
    "ax1.set_xticklabels([1,2,3,4,5])\n",
    "\n",
    "plt.xlabel(\"cycle\")\n",
    "plt.ylabel(\"AUC\")\n",
    "\n",
    "#plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 606,
   "id": "78eddf48",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"cycle_against_dev_score_qnli_v2.pdf\", format='pdf', dpi=1200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "67cd593a",
   "metadata": {},
   "source": [
    "### ablation: sequntial vs. refreshing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 573,
   "id": "f6936b7c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "from itertools import cycle\n",
    "\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 12})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 574,
   "id": "dd1ee275",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 720x360 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(10,5))\n",
    "#ax1 = fig.add_subplot(111)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 589,
   "id": "5ab8840c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(76.0, 80.0)]"
      ]
     },
     "execution_count": 589,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgUAAAE7CAYAAABNBPJNAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAACJqklEQVR4nO2dd1gUVxfGX0AQEFBRUEAUg4INFWKsUVREg6hgjbE31ChWLPGzF7CXxBZ7C3YEC1bASkTErogGEUWQruCKtGW+P8hOdtlddha23IX7ex4e3Zmzd+4svHfO3nvuOVoMwzCgUCgUCoVS6dFWdwcoFAqFQqGQAXUKKBQKhUKhAKBOAYVCoVAolH+hTgGFQqFQKBQA1CmgUCgUCoXyL9QpoFAoFAqFAoA6BRQKhUKhUP6lijoumpCQgF27dqFRo0bIyMhAtWrVMHnyZPbcjh07UKtWLWRnZ8PHxwfVq1eX2tb+/fuRkpKCb9++oX379ujdu7eqboNCoVAolAqFWpyCOXPmYO7cuWjTpg0AYMSIEbCxsYGzszPGjRuH3bt3o2HDhrhx4wZmzZqF/fv3S2zH398fL1++xPr168EwDIYOHQpzc3O2XQqFQqFQKNxRy/LB69evwePx2Nf6+vr48uULTp06BRMTEzRs2BAA8OOPP+Lhw4d48OCBWBt8Ph9bt26Fu7s7AEBLSwvdunXD9u3bVXMTFAqFQqFUMNTiFPTt2xcrVqxAQkIC3rx5A0NDQ3h4eOD27duoX78+a1elShXUr18fd+/eFWvjxYsX+PTpE6ytrdljtra2uH//PvLz81VyHxQKhUKhVCTUsnywaNEiLFy4ED///DO6dOmC33//HVpaWvj48SPatWsnYmtkZISPHz+KtZGUlAQAMDU1FbEtKChAZmYm6tatK2KfnZ2N7OxskWP5+flISEiAjY0NdHR0FHV7FAqFQqEQCZ/PR1paGlq0aAF9fX2x82pxCvLz89G4cWO4ublhwYIFWLRoEVauXAktLS2xThYVFUl8YGtpaQEADAwM2GN8Ph8AJNofOnQI27ZtU+RtUCgUCoWikfj7+0uMv1OLUzBr1izMnj0bTZs2xdGjRzFixAg0btwYdevWFfs2n5WVJfatHwAsLCzY8wJHIjs7G1WrVkXNmjXF7EePHo3+/fuLHEtMTMSoUaPg7+8v8RoUCoVCoVQkkpOTMXz4cJiZmUk8r3Kn4NOnT7h16xb7rd3W1hY+Pj4ICQmBs7MzLly4wNoWFBQgMTERP/74o1g7TZs2hZmZGWJjY1GnTh0AwNu3b9GuXTtUqSJ+WyYmJjAxMZHYp7p166JevXrlvrfs7GykpqaioKCg3G1RKBQKhQIAurq6MDc3l/oMKwvSlsxV7hTUqFED1tbWePr0KX744QcAgLa2NpycnODp6Yk9e/YgNTUV5ubmuHnzJn744Qe0bNkSAPD48WPcv38fXl5e0NXVxZgxYxASEoJOnTqhqKgI169fx4IFC1R9SwCKHYKUlBRYWVnBwMCAXd6gUCgUCqWsMAyDb9++ITExEQAU6hhIQuVOgZaWFnbv3o2dO3fi1atX0NPTw5cvXzB+/Hjo6Ohg586d2Lx5M+rXr4+0tDT8/vvv7HufPHmCy5cvw8vLCwAwbtw4bNmyBVu2bAGPx8OkSZPw/fffq/qWAACpqamwsrKCoaGhWq5PoVAolIqHlpYWDA0NYWVlhaSkJKU7BVoMwzBKvQLBfPjwAS4uLggNDS338sHLly/RpEkTOkNAoVAoFIXDMAxiYmLQtGnTcrUj67lHax8oEOoQUCgUCkUZqOr5Qp0CCoVCoVAoAKhTQCkDkydPllqPgqI40tPTsWnTJnh6eqq7K5QyQHVScahMWlRLngIKuXz69Anr1q0DAHz9+hU3b95Ebm4u7t+/zwa4DB06FJaWluW6TlpaGvbv349Pnz6hVq1a0NbWhpaWFrKzs/Hzzz+jadOmyM3NxYYNG/Dp0ycAwM2bN/HlyxcEBQWhadOmuH37NjZv3oy3b99i6NChIvdw48YNRERESLz2hw8fcPbsWfzxxx/4/vvv4eTkhLy8PERHR6NBgwaYMWMG6tSpg4KCAty8eRN+fn4oLCxk62wwDIOPHz/i3bt3CAoKwvPnz7F//34EBwejW7dusLCwwPPnz2FhYYF58+ahXr16yM7ORseOHeHs7AxjY2M8ePAAX79+RZcuXfDlyxfcu3cPa9asQY8ePdh+MgyD/Px8sdwdFPVTWXRy/vx5bNmyBS1atECrVq3w9u1bFBQUwNvbG+3bt+d0D2/evIG/vz/8/f3h7OwMe3t75OTk4MWLF2jZsiWmTZsGY2Nj8Hg83Lp1C0uWLIG5uTmcnZ0BFOsgNjYWenp62LFjB6KiorB161ZERESgb9++qFatGp48eYKmTZti3rx5qFmzJl6+fInhw4ejc+fOMDAwwO3bt2FgYIA2bdogMzMTEREROHHiBOf1+UqlRaYSk5CQwNjZ2TEJCQnlbis6OloBPVI/kyZNYvbu3cu+jo+PZzp27MhkZWUp7BovX75kOnXqxJw/f17keHJyMtOjRw/2s1y5ciWzfPly9nxaWhrj5uYm8llv2rSJ6dy5s9g1Dh48WGof8vPzGTs7O+bkyZPssYKCAmbUqFGMq6srk5eXxx738fFhhg4dWuo17ty5w9jZ2THx8fEMwzDMly9fmG7dujE9e/Zk8vPzmaysLObYsWOs/fz580XafPbsGXPt2jWxa5w6dYrp1q1bqfdCUT2VVSdFRUXMtGnTmObNmzNxcXGc7+Xt27eMnZ0dEx4ezh7j8XiMu7s7M2zYMBHboUOHMj4+PqX29cSJE4ydnR1TUFDAMAzDJCUlMU5OTsyIESMYhikej2/dusXajxgxQqTNK1euyD1mk6BFRTxnZD336PIBRYSIiAhUq1aNfd2gQQOMHj1aYe0XFBRg2rRpaNu2Lfr06SNyrk6dOli+fDn7+u7duyJ9qV27Nry9vUXeIylRFQAMGTKk1H7o6uqKHatSpQpcXV3x7t07vH79Wq5rlLQxMjKCi4sL4uPj8fr1axgYGKB3795S+9OiRQs4OjqKHdfWphIlkcqqEy0tLfTr1w8FBQW4ceMGl1uRev1q1aqhc+fOiIqKYmc5uPa1pI2FhQXatWuHyMhIfP78GVZWVqXOZHTr1g1WVlac+w9UHi3S5QOKCE5OTvDz88O3b98wcuRIVKlSBW5ubmwq6bCwMPz1119wcnKCt7c3AgICcOLECQwePJidTrewsMCuXbvg7++PM2fOsPknGjdujGvXruH9+/eYN2+exOt37NgR3759Y/uyd+9eAMCUKVNgYGCAjh07orCwsNR7CAwMRN++feW+9y9fvuD8+fMwMDCQOe176tQpDB48uFSb7OxsaGlpwdTUFLq6uhIdEWFq1aol9dyVK1fg5+cHhmEwffp0DBo0CADY5Yvq1avj+vXr+N///sfmM9+7dy90dHQQFxeHwMBAPH/+HEBxTo3Tp0+Dx+Ph77//xoQJE8QePJTSqcw6ycrKAiD+93r69GnExcWBz+cjOjoac+fOZRPPSSIlJQUhISEwMzOTufeeq9709fVRrVo1mVrT1dXFx48f4evrCzs7O9y5cwctW7bErFmzSn0fUPG1SJ0CJRPuMVDqOdspk1C3V08AQPKVq3izY5dU205nA9j/P549F1/fxEm0q9OzBxpN/bWMvQU2bNgAHx8frFmzBseOHcP06dPh7u7Obof58ccfsWHDBjD/prfo1asX/Pz88OTJE/j4+MDLywu9evXCsmXLMGfOHHh7e2PSpEnYvXs31q9fj2fPngGASInskgiKXP3vf/9DTk4Odu/ejcDAQPz6668YMmSImOB5PB42bNgAoHhgOHfuHOfBLjAwEG/fvkVqaipCQ0NRs2ZNbNu2TaT6JlBclVNwjfT0dERGRpY6SN24cQPBwcEYP348W6ejrHz58gWFhYU4efIkjhw5gkWLFsHe3h7fffcdFixYgLCwMFhYWCAtLQ379u1DmzZt8ObNG0RFReHPP/8E8F9K06KiIvj6+mLdunWoWrUqLl++DB8fHzRt2hS2trbl6md5EOhE+O88epUfPt1/gKYLf4Np2+LspwKdCP+d52VkImqcF3Rr1kTbg3vZ9wt00mrjOhg1Kr6398dOIOH4SVgPHYL6v/xc5v5WNp0IePv2LbZv347vv/8eP/30E3v84sWLuH79OrZv3w4ACAgIwJgxY3D58mWYm5uzdgcPHsTt27eRmJiIsLAwNGzYEJs3bxZLuRsTE8P29f3798jIyChVb6dOncKDBw+waNEimQ6BgI0bN8LOzg7jx4/H999/j59//hnjxo1D9erVpb6nMmiROgUUEUxNTXHgwAFcuXIFGzduhI+PD06cOIHt27fDxMQEenp6YuWqTUxM4OTkxBai+u6779C4cWN2QGvevDkePnwIoDgoC5A+RSiMgYEBNm7ciEGDBmH9+vVYsWIFjh8/jt27d4s8aI2MjDBnzhz2tTwP4f79+7ODzcePHzFv3jz4+/ujdevWMDIyYu0sLS1FriGt4uaRI0fw/PlzvH37FgcPHpRYhUxejI2N2SBHHx8fhIWFITQ0FA4ODti7dy8b2JiYmIj8/HwAxZ/dnTt3sHLlSkycOBFTpkwBADx//hzv3r3DsWPHAADfvn1D+/btkZycrNaBSNOobDoJCwvD7du3ERYWhiVLlqB///4iD989e/ZgwIAB7GsPDw+sWbMGp0+fZv/2AGDMmDHo2LEjgOIAxNmzZ8Pf3x8rV64UudcmTZqwfWUYhnU2SrJt2zZcu3YNhYWFCAwMRJMmTTjf05QpU2BqaorMzExERkYCKHacSnMKKoMWqVOgZIS/+ZRG3V492VkDWbTetL48XSqVt2/fomHDhujVqxe6d++OHTt2YMeOHdi2bRv+97//ARBPolHydUmvX1tbG0VFRQCKB0IASEhIkPmHL+hLhw4dEBAQgGPHjmHlypVYtWqV1EECANzd3dn1v/v372PcuHHsOQ8PD6xatUri+ywsLLBixQr89NNP2Lp1a6l1NKRN8Xl4eKB///4YNmwYHjx4IJdT4ODgwP7f0tISV65cEbPR0tKCnZ0dMjMzARSvyy5btgw9evRAy5YtERUVxb5/165dWLVqFU6cOIFRo0bBx8cHHz58QPXq1TFmzBjO/VIFknTSbNH/xI5J0knVWqYS3y9JJ/V/+blcMwQCKptO2rRpgyFDhmDQoEG4du0aO2Uu4M2bNyLLFVWqVEG9evXw8eNHqde3tbXF3LlzMX78eDRt2hSjRo2SaKelpSVVb6NGjULr1q3x66+/IjY2Vi6nwNLSEjt27EC9evXQuXNnbNy4kZ3ZqcxarByRExTOnD59mv2/rq4uZsyYgXbt2iE+Pl4h7ffp0weGhoY4e/asxPO5ubl4+fKlWF+0tLQwbNgweHp6yuxL/fr1oa2tjejoaLRo0QJBQUHsz/Tp00t9r+Db3bt370q1s7GxAQBER0eLnWvevDn8/PywZcsWXL9+vdR2hBHu5549e6TaZWVlwd7eHgkJCfj1118xd+5c/PjjjyKBUGlpaXB0dMSFCxewePFiHD58GOfOnUOdOnXw8OFDJCQksLa5ubl4+vQp535SKqdOjI2NsXPnTjx69Iid2hdgbW2NV69eiRxjGEamQyPQ2/v370u1s7GxQVFREWJiYsTOde3aFbNmzcLChQvZtXouzJgxA/b29hg+fDiMjY1FzlVmLVKngCLC1atXce/ePfZ1fn4+MjIyxPbPM0IlM0q+FhyT9Lp27drw9fXFlStXsHv3bvD5fNYmKysLhw8fRqNGjQAAjx49wvnz50XaSE5OFukLn89nv10JExUVhRcvXsDAwAC2trbsj2B9U1oQ1uHDhwGIzgTw+Xyx+wGK11EzMjJYGwBsX9zd3eHl5QUfHx+JjgOfzxe5dwAi/RReS87Pz2fLcb9//x6pqanw9PTEy5cvwePxkJGRgfT0dDx79gy5ubmIj49HYmIiG7z2888/o2vXrigqKkLLli1Rv359jBkzBufOncPdu3exfPnyUteuKeJUNp0Irv/dd99h48aNOHjwIE6dOsW2M3bsWFy5cgUpKSkAgIyMDGRnZ7PJfkr+rQPFWjly5Ai0tbVF4hOk6W3v3r3skkVJvU2cOBE9evTAlClTkJSUJPZeSXp7/PgxPn78iMLCQty+fRtA8WcrmL6vrFqkywcUEfLy8jBmzBh06NAB9erVQ3JyMoYOHcpuB4qMjMQ///wDPp+Pvn374vXr10hLS8P169fRtm1bJCQk4J9//kFhYSFcXV3B5/MRHh6O+Ph43Lt3D+3atUPv3r1hZWWFXbt2wdPTEw0bNoS5uTmsrKwwZswYVvgMw2DOnDk4evQoGjVqhIyMDLRu3RpTp04FAISEhCA0NBTp6elYsmQJqlWrBoZhkJmZiWvXriE0NFTiPSYkJCAwMBBAsRPw+PFjGBgYIC4uDjweD2vXrkWfPn1QUFCAq1evIiIiAtnZ2Vi1ahV0dXXBMAySkpIQFRWFW7du4enTpzh+/DiA4oAnAwMD2NnZYebMmXj9+jVGjhyJsWPHol+/frC0tERISAgiIyORlZWFoKAguLi4iH1TEdC5c2c8evQIEyZMQOvWrcHn83Ho0CFUq1YNnTp1goODAwYPHgx3d3f89NNPWL16NZ49ewZra2usWbMGr169go2NDaytreHh4YEqVargzz//xPLly7Fs2TLY2Nhg+fLlqFGjhiL/jCo8lUUngpmKsLAwODg4oEOHDnB2dsbs2bOxePFiPHv2DB4eHhg0aBA+f/7MzphkZWVh165dqFGjBv755x/89ddfAIAtW7bg8uXL0NXVRUxMDLS1tfHnn3+iTZs24PF4uHLlCl6+fIm4uDisXr2aXVJ58+YN0tPTMXHiRERERODcuXMAimN4Bg4ciPr168PX1xfDhw/HkCFDWL0ZGBggNDQUMTExeP/+PS5dugQXFxfo6elh8uTJ2LlzJ8LDw+Hj4wMzMzPs27cPa9askfh5VBYt0iqJCqySWN7qVRQKhUKhSEMRzxlaJZFCoVAoFAonqFNAoVAoFAoFAHUKKBQKhUKh/At1CigUCoVCoQCgTgGFQqFQKJR/oU4BhUKhUCgUANQpoFAoFAqF8i/UKaBQKBQKhQKAOgUUCoVCoVD+RS1pjmfMmIHLly+LHKtduzbCw8MRGRmJM2fOoF69eoiLi4OXl1epGZw+f/6M7t27s6VGXV1dpZa1pVAoFAqFIh2VOwUpKSkwNDTEkSNHYGBgAACIiIhASkoKEhMTMXv2bFy6dAnGxsZISEjAkCFDEBQUhDp16khs7/Dhw1i7di2qVasGAGyREFLYsN4PGenJnGxzc/OQnp6J2rVNoa9ftdzXrlW7LubMFS8/W5H5+vUr3r59i7dv32Lfvn1YsGAB2rVrJ9HW09MTkyZNgpubGx49egRHR0cV95YiYOU6X8QnvENmRgZMa9VCVQ5//3m5eQqxtzCri8XzFpar/5oGiTq5f/8+7t69ixs3bqBRo0ZYtWoV9PT0lHItinRU7hTw+Xz4+fmJ1BY/fPgwhg0bhoCAAJibm7PFYaytrWFnZ4ejR49i1qxZYm1lZmYiMjIS7u7uMkt0qouM9GRM85JcC1yYhA/JOH/xFoZ69YV1vboKufbWPRfK9f6DBw+K1fr29PSEsbExLC0t8f79ezx8+BCenp4oKCjAo0eP0KNHD3h6euLQoUM4e/YsBg0aBBMTEwDFZUGvXLmCffv2KaVOREJCAs6dOwcvLy/k5OSwpWWlMWHCBLRq1QoAYGJigk2bNmHmzJkiZU8pqiE+4R1ydQvgMro3zK0kfwEQJjUxBXev3FGI/Y1DV8rcb4DqRBGkp6fD19cXQUFB+PnnnzFq1CgkJiaiYcOGCrsGhRsqdwosLS1FXufm5uLVq1dwdHTExYsXkZycDIZhWKfBzMxMao3ss2fP4sWLF+jduzeaNWsGPz8/qSLKzs5Gdna2yLHkZG7f4JWNwCHo27uLwhwCRSCpdnnv3r0xceJEAMCZM2fw8OFD+Pr6okqVKsjOzkZAQACaN28OT09PnD17FhMnTkSDBg3Y97u5uSmlrzweD8uWLcPOnTuhp6eHNm3ayHyPcHlkW1tbODg4YMuWLZg9e7ZS+kiRTmZGhtwP+A69flSKvbxQnZSf69evw9DQEABQp04dXLlSPkeNUnbU/pXoxo0b6Nq1KwCge/fuyMjIwNGjRwEAX758QVxcHFsitCRjx47Fw4cPcfLkSRgYGGDYsGF49+6dRNtDhw7BxcVF5Gf48OFKuSd5INUhkMbAgQOlnjMxMUG/fv0AADo6OhJt2rRpo5RZne3bt+PHH39kpxvL8i3G1dUVd+7cwZs3bxTdPYoMTGvV0kiHQBpUJ/KRmpoq9bOgqBa1OwXBwcFwd3cHAHTo0AFbtmzB1atXsWDBApw9exavX79G48aNpb5fS0sLrVq1wsGDB2Fra4uDBw9KtBs9ejRCQ0NFfvz9/ZVxS5xRtkOQm5un8DZr1apV5vOJiYmIiIiAnp4eEhIS4OvrCw8PDzx+/BiDBw/G999/j6CgINY+KysLGzZswJ9//omRI0dix44dEtv99u0bjh8/jk6dOomdS0lJwahRo+Dk5IQ5c+awAamBgYH4+eefERgYKGLfrl07HDhwQOJ10tLSsHbtWuzbtw+DBw/GwoX/rUPfvn0bu3fvxvTp0zFmzBgkJCSw58LCwrB8+XKsXr0a3t7eGDx4MD58+CD1c6qMcIkJ0BSHAKi8Ovny5Qv+/PNPuLi4ICwsDN27d8dvv/0GAHjy5Al27tyJ//3vfxg8eDCio6MBFC+/3LlzBwkJCdiwYQPu3LlT6mdHUS5q2X0ggMfjISkpCfb29uwxNzc3duosKCgIhYWFpXrdAvT09DB69GicO3dO4nkTExN2zY4ElO0QJHxIRnp6plzvOXDgAGJjY9nXjx49EnnwDRw4EE5OTnK1uW/fPpiYmKCgoABXr16Fr68vgOJlpLp16+Ljx49ISkrC8ePHsXv3bmzevBmenp5gGAbe3t6YPXs2HB0d0apVK4wZMwa9evUS+wYVGRmJvLw8ieuPjx8/hq+vL+Lj4+Hj44PNmzdj0aJFcHV1xapVq8AwjIj9d999h99//13ivRw8eBCtW7dGr1698PPPP+PPP/8EUFzjPCoqio17mTRpEubPn4+jR4/ixo0bOHnyJHbu3AktLS1ERERg9OjRcn2GFLIcAqoT6ToxMDBAmzZtsHnzZsTGxmLTpk3IyspCSkoKTp06hVWrVgEAVqxYAW9vb1y7dg1jxozBly9fEBkZiTlz5sj1uVEUj1xOwfPnz/Hy5UtkZGRAW1sbFhYWaNWqFerXr1+mi4eEhMDV1VXiuW/fvmHr1q2YNGkSbGxsOLWnra3NBsSQjCocgvMXb6F2bVO53jd27FiR17/99hs7OJWV8ePHs2ulPXv2RF5e8eyFjo4OatSoASMjI/Tu3RsA0KpVK/zxxx8Aiv/WBLEmQPEs0rVr12BtbS12jbdv38LY2FjiMlOvXr1gbW0Na2trTJgwAf7+/li0aBGMjIwkOolmZmZIS0vDly9f2IBXAcbGxli5ciW+fv2Kvn37YtSoUQCAEydOoKioiJ2lsrCwAMMwKCoqwtatWzFu3Dg2RqZevXpyf4aVHWU7BHlyzqhRnUjXSZUqVdidYm5ubmw/9uzZg+zsbFYjenp6aNiwIT59+oTatWuX6TOjKAeZTkFOTg4OHz6MI0eOICMjQ+y8lpYWmjZtismTJ6Nnz55yXTw4OBhLliwRO56fn4/58+eja9eumDFjBns8Li4OgYGB8PHxAQAcO3YMzs7OsLS0RHp6OsLCwsotTmWjKoegb+8uCLoUpfD2y0Pr1q2RlJTEvhbegQIUD4BFRUUAiiOkCwoKRM5Lcz5zc3Olxp0IY29vj8zM/2ZPSl4fAKpWLZ7GluQUTJgwAXl5eVixYgW2bt2KlStXwtzcHImJiXB3d4enp6dYe69evYKRkZHMvlEko2yHIDUxBZkSxjV1ouk6EdgLvy8xMRH29vZiuzQo5FFqTEFMTAxGjRqFtLQ0LFmyBOfOnUNkZCSePXuG58+f4969ewgICMDIkSNx8eJFzJw5E9++feN04czMTPB4PBGPNjExEefPn8emTZswcOBALF68WCQQJjY2FsHBwcjNzUVRURFCQ0PRp08fTJo0CUeOHMHy5cuhr69fxo9C+ajSISAxaFFHRwfW1tbsWmJpWFhYICcnB3fv3mWP5eTk4OnTp2K2tWrVYtdASyMrKwt2dnal2uTm5gKAxG9HiYmJmDFjBkJCQuDg4IBp06bh27dvqFOnDs6ePStiGxUVBYZhULNmTbx48UJm3yjiqMIhuHvlDkxlrP+rGk3XiSTq1KmD4OBgFBYWssdiYmLEdoRR1I/UmYK4uDgcPXoUu3fvhqmp5Gno6tWro3r16mjWrBn69++PhIQE/PHHH5gzZ47MSFJTU1McO3ZM5JiVlRWsrKzQt29fie/p2bOnyGzE3r17S70GSWiiQyDLq+fz+ey/VaqI/ikJvskI/hWQkZGB4OBgNGvWDHw+X2ytEgAYhkHLli1hb2+P3377DYsXL0bNmjVx8uRJiTNLDg4OyMnJQXZ2ttgglZOTw7Z59uxZTJ8+XeQ6Ja+fnJwMGxsbid/uT5w4gdGjR6NOnTrw8/NDhw4doKWlhf79+2P48OGYOXMmBg8ejE+fPuGff/5BmzZt0KtXL+zfvx+NGzdGy5YtcfHiRZE2Hz9+jPv378PLy0vsepUZVTkEHXr9iOiQx+XqK9WJZITvqU+fPti5cyfGjx+PcePGoaCgAOHh4Vi6dCkAoLCwUGzGY/PmzejXrx+xOWgqKlJnCiIiIrBixQqpDoEkrK2tMXXqVNy4cUMRfaswaKJDAABNmjSReu7+/fu4cKE4OdKuXbtEou2fPn3Kbitdu3Yt+7N06VL069cPjo6OSEpKQlhYGNLS0hAcHIzU1FR2b7LgvTt27ECjRo0wd+5cbNiwAePHj2czV5bsp42Njdh+8SVLlmDnzp1YuXIl1q9fjwkTJsDZ2RkAcO3aNaSmpuL69esi+SpiYmKk7hHn8Xj45ZdfsG3bNuzcuRObN2+Gvr4+vv/+e2zatAkvX77EjBkzcOfOHUyaNAkAMHv2bHTv3h3z58/HzJkz0bJlS5E2nzx5Ipbyu7KjSodAEUGIVCf/wePxcOrUKQDA/v37kZ6eDqD42bBr1y5kZWVh1qxZCAgIgLe3N/sZhYaGIiYmBhcvXkRGRgZyc3Nx/vx5uj1YDWgxklzQSsKHDx/g4uKC0NDQcgeAvXz5UmLipNV+yxH94rnCUheXpLTUyJUpzfGFCxfw/PlzdvtTWeDz+ejfvz8OHjwolzMsD4r8m6tIrFzni49pyQpLXSyPfWVKc6wpOqFIRtpzRh5kjUHl3pJ48eJFZGZmYsSIEeVtqkKy4H9L1d2FSkGfPn0QGRmJ+Ph4zrtVSnLmzBl4e3srdaAT+OCV2BeXSGV5KKsbTdEJRX2UO3nRvn37sH37dkX0hUIpF0uWLMGdO3fw/v17ud8bHh6OWrVqyb2DRh6ysrJw+vRpAMVJYbKyspR2LQpFGqTrhKJeyj1TsHv3buTn5yuiLxRKuahSpQpGjBgBHo8n93tbtWql9K2D1atXx6xZsyQW96JQVAXpOqGoF7lmCp48eSJ2rFatWqhTpw6io6Pp9hIKEZRl0KIDHaWyQXVCkYRcTsGmTZuQnp6OmJgYdrtJYWEhhg0bhmPHjuHgwYNi2wwpFAqFQqFoBnI5BQkJCejatSv69++Pn3/+GV+/fsWjR4/w5MkTzJ07F9OnTwefz0dISIiy+kuhUCgUCkVJcI4pWL9+PYYOHYoOHTrA0NAQkZGROHHiBLulQZAMw9XVFTNnzkSPHj2U02MKhUKhUChKgbNTYGpqivHjx7OvbW1t4e/vj8LCQpHshcbGxmLJMSgUCoVCoZAP5+WDT58+iaStjIqKwocPH1BQUCCSPSshIYEtlkGhUCgUCkVz4DxT0KRJE3Tp0gX16tVDZmYmqlWrhmbNmsHf3x96enq4efMmnJ2dcejQITRv3lyZfaZQKBQKhaIEODsFffr0Qe3atREWFoYaNWpg+PDhMDIyQmBgIJycnPD48WO0a9cOX79+xaFDh5TZZ42iLGmOS0tdLI9tZUpzLODr16949+4dmjVrprY+fPnyBSkpKWjUqJHa+qBpCKc5Tk9NAwDUNjeTmbpYEfaVKc2xgMqgk4CAALx//x4XL17EsGHDMHbsWKVcp6LB2SkoKChA+/bt0b59e5HjgwYNAgB899136NatG7KyssqcPrMikp2VAW+vvsUFi9zayCxYJChuNNSrL+fiRmxBpBLtb91zoVx9P3jwoFgFOE9PTxgbG8PS0hLv37/Hw4cP4enpiYKCAjx69Ag9evSAp6cnDh06hLNnz2LQoEFsEGpubi6uXLmCffv2lTt/tyQSEhJw7tw5TJw4UeFty4OxsTHu3buHJ0+eYODAgWrti6bwMS0ZXUf3QmpiCm6eDQUAOPZpJ7NgkSLsbxy6Uq6+U52UDWXq5ObNm3jw4AH8/PzQpk0brF27ljoFHOHsFPj5+WHRokWllkSuWbMmatasqZCOVSSs69VF395dZFYyLGu1Q67ty4ukgNHevXuzg8mZM2fw8OFD+Pr6okqVKsjOzkZAQACaN28OT09PnD17FhMnTkSDBg3Y90urQFheeDweli1bhp07d0JXV1cp15CHHj16YPXq1bh16xa6dOmi7u5oBILqhc4eLgAgs5KhouzLC9VJ2VGWTi5cuAArKysAQOfOndG5c2eFtV3R4Rxo+OHDB6xYsQLbt29HUlKSMvtUIRF+cCd8SBY7X97yx7LaVxSlefQmJibo168fAEh1Htu0aaOU+ujbt2/Hjz/+CD09PYW3XVYmT56MVatWidWJp4iTl5sn8lA3t6qDDr1+xN0rd5CamCJmX7L8cXns83LzFH4/VCfcUYZOUlNTS/0CS5EO55mCVatWoU6dOkhLS0NgYCBSUlLQoUMHdO/eHdra5a6rVCmQ9o2+vA6BtPaVQa1atcp8PjExEe/evUPHjh2RkJCAw4cPIzIyEsuXL4evry/i4uKwePFieHp6AiguILRnzx4YGRkhPDwcHTp0wJQpU8Ta/fbtG44fP44TJ06IHI+NjUVAQACqVq2Kv//+G5MmTULnzp1x/PhxnDp1Cl5eXtizZw9q1KiBI0eO4M2bN/D394eJiQmePHmCjh07wsvLCwDw5s0bBAUFwdjYGGfOnEG/fv0wZcoUqceB4pkzY2NjXLp0iX0ICPPgwQPcuXMHVapUwfHjxzFnzhx4eHigqKgIJ0+eRHZ2Nm7duoX69etjyZIl0NfXB8Mw2Lt3LzIzM5Gbm4uMjAykpaVpfCbRzIwMuIzuLfItX/jBLTwDUPIBX1770EMXFX4/VCeK0cm7d+9w6NAhPHz4EOPHj8fy5csxf/58DB48GBcuXEBSUhIiIyOhr6+PFStWwMDAANu3b8e7d++Qn5+PvLw8DB48WGQWhlI6nJ2COnWKxWRmZoaJEyeCx+NhwYIFWL58OQYMGECLvHBE0oNbkdP+wu3n5snnKR84cACxsbHs60ePHmHhwv8CsAYOHAgnJye52ty3bx9MTExQUFCAq1evwtfXFwBgaWmJunXr4uPHj0hKSsLx48exe/dubN68GZ6enmAYBt7e3pg9ezYcHR3RqlUrjBkzBr169RL7BhUZGYm8vDw0bNiQPZaZmYlp06bh1KlTMDIygpaWFhYvXow7d+7AxcUFvr6+ePz4MTZu3IjY2FhkZ2fDy8sLp06dQq1atZCVlYUePXrA0NAQw4cPx9atWzFhwgS0aNECffr0wYULxfEa0o4L+O6773Djxg2JTsGaNWuwe/du1KxZEx06dEBCQgIAwN/fHw0aNMDQoUMxYsQIuLq64s8//8TMmTOxYcMG1KhRA/PnzwcA/PHHH3j+/LlcvxMSMa1VS+K0f8kHPVD6MkFZ7E1lPMBLQnWiOp1YWFjA3NwcCQkJqFGjBlasWAF7e3uEhYXhy5cvmDhxIsaPH48BAwZg9erVWL9+PebMmYMnT56gbdu2mDZtmly/B4ocTsGrV69gb2+PmJgYHDt2DBcuXEBRURF69+4NV1dXZfaxwiF4cJ88cw0AMGSAq8LiAITb/2NXkFzvKxmI89tvv7GDU1kZP34866X37NkTeXnFU7U6OjqoUaMGjIyM0Lt3bwDFFdj++OMPAMDz58/x6tUrODo6AgA6dOiAa9euwdraWuwab9++hbGxscgaaWBgIGxtbdkCLr/++isGDx4MbW1tWFpasv2xs7ODnZ0dDh8+jBo1arDf4KpXr45+/frh4MGDGD58OIyNjeHj44O5c+fCxcWF/ZYm7biA2rVr4+7duxI/G2NjY0yYMAFz585F+/bt2eygx44dw4ABAxAXFwcAaNu2LfLz85GdnY1Dhw7h+vXrbBuC92g6pe0aEDzoBQGCzh4upQYUymsva8dCSahOVKcTPT09mJmZwcTERCQuYM2aNWjSpAkOHjwIAGjWrJlIHh1K2eHsFMyaNQv6+vqIjo5Go0aNMHPmTDbClkLhQuvWrUXiUbS0tETO6+josMJOSEgQW2OsX7++xHZzc3PFgqYSEhJESnrr6emxg5zgusLXf/Pmjdj1GjRogI8fPwIAFixYgPXr12PGjBlo2LAh1qxZA3Nzc6nHBVStWhVfvnyR2O/169fD19cXY8aMQevWrbF+/XoAxdPH7u7usLCwELF/9OgRCgoKaKW6Cg7ViShaWlpin0FiYiImTZqENm3aSHwPpexwDgaIj4+HjY0Njhw5ggsXLmDkyJHUISgjghiCIQNcMWSAq8KDAwXtm5ubKaxNRaCjowNra2tER0fLtLWwsEBOTo7It4ecnBw8ffpUzLZWrVr4+vWr2PujoqJEynm/ePFC6sBjbW2NhIQEfPv2jT3GMAw7BZuWloalS5fi8uXLqFmzJqZPn17qcQF5eXmoXr26xGvyeDxs2rQJgYGB+Pr1K/73v+KcEnXq1EFQUJCIbWRkJLuz58WLFxLb02RKC/YT3jXg7OEiNZiwrPbKCDQsD1QnspGmEUr54ewUTJ8+HZs2bcIPP/ygzP5UeEoGFSp614Bw+1yTJUmj5N7rkvD5fJF/hRF8kyk5pZeRkYHg4GD2fQzDiL2XYRi0bNkS9vb2+O233xASEoIHDx5g+fLlEiOyHRwckJOTIzKw9e3bF3w+H1OnTsX9+/cRGhqKs2fPijiywn0bOHAg9PT0cPr0afZYVFQUW+9j3759+Pr1K6ytrbFw4UK239KOC0hOTkaLFi0kfXzYuXMn+Hw+mjZtipkzZ7LvHTBgALZt24YtW7YgMjISe/bsQVpaGurXr4+mTZti+fLlePbsGd6/f4/bt2+LtHnmzBmNrFKamZGh9F0G0uwzMzLK1XeqE+XqRPAZCDNgwACcOnUKy5cvR0REBE6cOCHiRBUWForMaKSlpWHNmjXIzc2Veg1KMZydgsmTJ0s8HhkZiTdv3iisQxUZabsMFOUYKGoXg4AmTZpIPXf//n02WGjXrl1skBwAPH36FEePHgUArF27lv1ZunQp+vXrB0dHRyQlJSEsLAxpaWkIDg5GamoqrlwpTiIjeO+OHTvQqFEjzJ07Fxs2bMD48eNF6mwI99PGxkZkv7ilpSV27dqFrKwsTJo0CRcvXoS3tzcKCgpw5MgRAMVr94J+16xZE3v37sXFixexbNkyrFu3Dp06dWIDnxITEzF06FDs2rULAQEBIlP9ko4LiImJkbrn/PHjxxgxYgT27NmD8PBwLFu2DAAwYcIETJgwAadPn8bs2bMBAO7u7tDW1sbvv/8OY2NjjBw5Ejt27BBz0q9fv46oqCipvzdSMa1VS+zBzWWXgSLs5Q00LAnVifJ0kpCQgGvXriElJYUtwAcUOzMLFy7EzZs3MWPGDLx9+xYjR44En8/HuXPnEBMTg7CwMNy8eRMFBQVISkpCcHAwPn36JPV3RSlGi5Hkgkrg69evOHfunFhhpNTUVNy/fx+XLl3ifNEZM2bg8uXLIsdq166N8PBwREZG4syZM6hXrx7i4uLg5eVValavoKAgPHnyhJ1yGz16NOd+fPjwAS4uLggNDS13wNbLly8l9nPDej9kpCdzSl0sT3pjLu+tTGmOL1y4gOfPn+O3335Td1dY4uPjsWDBAqVuFzxz5gy2bduGsLAwpV1DFaxc54v4hHfIzMhgH9KC/0sLBMzLzVOIvY11g0qT5riy6qSiIO05Iw+ynnucAw0XLFiA69evo3r16igqKoK+vj6A4vzV8mSLSklJgaGhIY4cOQIDAwMAQEREBFJSUpCYmIjZs2fj0qVLMDY2RkJCAoYMGYKgoCB2S6QwN27cwKlTp+Dv7w+geInD1NQUffv25dwfZVNZHsrqpk+fPoiMjGRjX0jgyJEjWLNmjVKvwTCMxKllTaOyPJTVTWXVCYU7nJcPvn79ioiICISFhWHUqFEICwtDWFgYZs6ciZEjR3K+IJ/Ph5+fH9q2bQsHBwc4ODjg9evXcHd3R0BAAMzNzdn1LGtra9jZ2bHTZCX5/fff2W06AODq6opt27Zx7gulYrFkyRLcuXMH79+/V2s/+Hw+AgIC8PPPPys1aUp8fDxCQ0ORlpYmtu+bQpFGZdMJRT44zxQ4ODiw61Ta2tpIS0uDmZkZunTpgmnTpolFgkpDsN1FQG5uLrvP9uLFi0hOTgbDMOwWFDMzM4nJWdLT0xEdHS2yH9fW1hbx8fFITExk814LyM7OFgmwAYqDWygVhypVqmDEiBHg8Xhq7UdBQQH69eun9NzyNjY22LFjh1KvQal4VDadUOSDs1OQlJSEOXPmwM3NDYMGDcL06dPRu3dvhIaGsntUy8KNGzfQtWtXAED37t1x+PBhHD16FMOHD8eXL18QFxcnsp9VgOCapqam7DHB/u2PHz+KOQWHDh2iswiVBHXv4xcsrVEoJEN1QpGEXDEF69atQ2ZmJkxNTTF16lT89ttvyMvLw9y5c8vcgeDgYHh7ewMozsa1ZcsWHD9+HM+fP0fz5s3x+vVrdOrUSex9gpkEQVwC8N+2lSpVxG9r9OjR6N+/v8ix5ORkDB8+vMx9p1AoFAqlIsHZKahZsyZWr17Nvu7QoQNu3rxZrovzeDwkJSXB3t6ePebm5sZuTQkKCkJhYaHEimOCbG9ZWVnsMcHyQN264tvxTExM2HrlykJ42YNCoVAoFEWhqoBiqYGGZd0ekpmZydlZCAkJkVo34du3b9i6dSsmTZokMUq2Vq1aaN68uUhhkrdv38LW1laiU6BsdHV1RbJ8USgUCoWiKL59+6aS+AupTkG7du2wbt06sbSYpfH06VPs2bMHXbpwK9sbHBwMd3d3seP5+fmYP38+unbtihkzZrDH4+LisHHjRva1l5eXSPa2a9euYerUqZz7q0jMzc2RmJiInJycCrFFjEKhUCjqh2EY5OTkIDExUWJ8naKRunzw3XffwcPDA6NHj4aDgwM6duwIW1tbmJmZwcDAAPn5+fjy5Qs+fPiAV69e4datW6hduzaWLFnCaQo9MzMTPB5PZPdAYmIiHj58iBcvXmDgwIFwdnYWeU9sbCyCg4MxdepU6Ovrw83NDcnJyVi7di20tLTQuXNniU6GKhAsTSQlJYkVDKFQKBQKpazo6uqiTp06Sl8CBzhkNMzNzcX+/ftx9OhRZEjIEc4wDJycnPDrr7/KlcSIBBSZ0ZBCoVAoFNIpd0ZDfX19TJkyBZMnT8azZ88QExODz58/o2rVqqhTpw6+//57lUxpUCgUCoVCUS6cdx9oa2ujVatWaNWqlTL7Q6FQKBQKRU1wTnNMoVAoFAqlYsN5poBCoVAoFE1n5TpffEwrTnGfl5uH9NQ0AEBtczOpFTYFqMvewqyuyoqGUaeAQqFQKJWGj2nJ6Dq6F1ITU3D3yh24jusDALh75Q4ce7SDuZV4RV4AarW/cehKue5ZHujyAYVCoVAqFYIHcIdeP8Lcqg7MreqgQ68fcffKHaQmphBvr0zkdgoYhsHRo0fh5eWFBQsW4OXLl8roF4VCoVAoCicvN0/kASxA2oO45ANbHfZ5uXkK/xykIdUpaNq0KZo2bYrJkyfj5MmT7PGlS5di5cqViIiIQExMDEaMGIEHDx6opLMUCoVCoZSHzIwMsQewgJIPbmkPbFXbZ0rIEaQspMYUMAyDhQsXYuTIkeyxmzdv4uTJk7C0tMRff/0FS0tLvHjxAuvXr8fBgwdV0V8KhUKhUMqMaa1aUtf1gf8exDfPhgIAnD1c1G5vWqtWqfekSKTOFDRo0EDEISgsLMTq1auhpaUFPz8/WFpaAgCaN28uUr6YQqFQKBSKZiLVKRAuZwwAhw4dQnx8PHr37o327duLnKPVASkUCoWiCWRmZJQavCeY0nf2cIGzh4vMYD9V2Kty+UCqU5Cbm4v09HQAwOvXr7F161ZUr14dv/32m4hdSkoKHj58qNxeUigUCoWiAExr1dKYXQYCe1UuH0iNKZg4cSKGDBkCBwcHhIeHo7CwEJs3b4aZmRlr8/r1a/z222+0KiCFQqGUk6W+y/H0xVOY1qolM8kNUBxFn5mRoVZ7VSbVURRV9avCsUc7sQA/LrsA1GUfHfJY2R8Li1SnoE2bNtizZw/OnTsHCwsLeHp6okmTJuz5oKAgvHv3Dl26dEGXLl1U0lkKhUKpqDx98RQuo3uXGnQmQPDAULe9KpPqKJKSD2IAnHcNqMM+WmF3LptSMxra2tpi1qxZEs95enoqoz8UCoVSKZEVFS9A1jY2VdtrKiTuMpDHXllIjSlo27YtZs6ciaioKFX2h0KhUColXKb0SXMIVJlUh6IapM4UGBkZYePGjdDR0VFlfygUCoUiAdIcAlVHxSsa4V0AQOnT+yTaKwupTkHDhg05OwTR0dFo1qyZwjpFUS3CVcMEkBDEVJq9JgY4UShlhUSHQNVR8YpE0v1KCvYjxV6VSHUKtLS0wDAMGIYptYFv374hICCAOgUajKBqmABSgphKs9fUACcKRV5IdQhUHRWvKLjUPiBtV4J+ga5SPxNhpDoFd+7cketBv3jxYoV0iKJeSB6AKnLQE4UiCdL0VdJelVHxiiIzI0PqFxJ17zKQZh966GK57lkepDoF9evXR79+/WQ2kJOTg8uXLyu0UxT1QPoARKFUJkjTV0XRI619UDqlOgXe3t6cGmnatKnCOkRRD6QNKBVlAKJQygJp+qJ6rDxI3ZL49etXzo24ubkppDMU9SBtjU0adACiUJQHafqqaHqktQ9KR6pT8OTJE5w6dYpTsaMqVUrNgSTGjBkzYG9vL/LTqVMnAMDff/+NZcuW4eDBg1iyZAnCwsJKbevz589wcnJi2+E6u0H5j9Lqi5eEDkAUivIgTV8VUY+09kHpSH2aHzx4EAAQHx+v0OWBlJQUGBoa4siRI2zJ5YiICKSkpODTp0+YN28erl27BgMDA+Tk5KBLly4IDg5GnTqS/yAPHz6MtWvXolq1agCARo0aKayvlQWaSY1CUT90xk410NoHpSPVKWjbtq3UNxUWFiI6Ohq1a9eGpaWlXBfk8/nw8/ODlpYWe+zw4cMYNmwYPnz4gM+fPyM/Px8GBgaoWrUq+Hy+1NmKzMxMREZGwt3dHba2tnL1g/IfNJMahaJ+SouKLwlpetQ0SN1lIM2eiNoH27ZtY/9vbm6OIUOGAACePn2K6dOnIyWleKrD1dUV69atg76+PqcLlnQicnNz8erVKzg6OqKwsBANGzbEnDlzsHXrVly+fBnjx4+HjY2NxLbOnj2LFy9eoHfv3mjWrBn8/PykzmpkZ2cjOztb5FhycrJEW4oopA1Amp5JjUKRBJ2xUy0k7jKQx15ZSI0p2LZtG65du4Zu3bqxDkFWVhamTp2K5ORkDBkyBNu2bUOVKlXwxx9/lLkDN27cQNeuXQEUxybs3bsX6enpGDRoEFJTU0uNERg7diwePnyIkydPwsDAAMOGDcO7d+8k2h46dAguLi4iP8OHDy9zvysLpA1Amp5JjUKRBp2xo5CA1JkCPT097N69W2Qt//fff0daWhqGDRuGJUuWAAC6deuGcePGlbkDwcHBIg9+Ho+HIUOGIDc3F5s2bULNmjUxePBgqe/X0tJCq1atcPDgQQwbNgwHDx7E0qVLxexGjx6N/v37ixxLTk6mjkEpkDYAaXomNQqlPJCoR02esSOtlgHxtQ/atGkj4hC8fv0aJ06cgJmZGXx8fNjj2trabMCgvPB4PCQlJcHe3h5A8RT/rFmzEBAQAF1dXdStWxdz5sxBs2bN0Lx581Lb0tPTw+jRo3Hu3DmJ501MTGBiYlKmflZGSByAND2TGoVSVkjVo6bO2Km7loG89qpE6vKB8IOeYRgsW7YMRUVFmD9/PhvpLyAuLq5MFw8JCYGrqyv7+u7du9DX14eubnGeZzc3N7i7u+PevXuc2tPW1karVq3K1BfKf5A6AFX0NU4KRRKk6UvYnsuSB2lwqX0gvD2Qy64BZdurcplGqlNQv359bN26FbGxsVi8eDEePnyI7t27o0+fPiJ2x44dw/v378t08eDgYLi7u7Ov7e3tkZCQAB6Pxx7T0dGBo6MjgGLnY+PGjSLXTkpKAgCkp6cjLCwMEyZMKFNfKMWQPABRh4BS2SBNXxVBj6XlZSn54JZ1v6qyV+UyjdTlg5kzZ2Lp0qXw8PBAUVERevXqhdWrV7Pnz58/j2vXruHatWtlunBmZiZ4PB6sra3ZYzY2NlizZg38/PzQqlUr5OXloXPnzqxTEBsbi+DgYEydOhV6enoIDQ3F+vXr8cMPP6BJkyZYvnw5510QFHFIG1AqwgBEoZQV0vRVUfRIax+UjlSnoGrVqlizZg2WLVuGgoICGBsbi5x3d3dH7969y3xhU1NTHDt2TOy4s7MznJ2dJb6nZ8+e6NmzJ/t67969Zb4+RRTSBpSKMgBRKGWBNH1RPVYeZOYn1tfXl/jtW1tb6soDRcOgmdQoFHIgTV8VTY+C2geassuAmNoHlMoDrX1AoZABafqqiHqktQ9KhzoFFJpJjUIhADpjpxqq6lcldpeBNHtV7vKQr7whpUJCM6lRKOpHE2sfxDx5ggXzpyM3Nw/p6ZmoXdsU+lLGEy420lBk+y+eP0XX0b3E8gBw3TWgDnsiah/Iw5s3b2hBogoMKQOQsL0mZ1KjUCShiTN2DD8Pnm5tcP7iLQz16gvrenVLtU/4kIzzF2+hr1sbmbYl36Oo9q97RQAgc5eBPPbKQi6n4Pnz53j37h0KCgrYY3w+H8HBwdi/f7/CO0dRPyQNQML2mppJjUKRhkbO2OXlFz+Ee3fh9JC3rlcXfXt34fwe9iGvpPYp4nB2CpYuXYoTJ05IPCdcBplScSBtABK218TaB0t9l+Ppi6esQ5OZkQHTWrWkPgzycvNYG3XZW5jVxeJ5C8t2w2pkw3o/ZKSXrwpqeaa7y9L+i+dP0RW9pNqTqMesT9lyP3y5PrjldQjkbZ/EXQby2CsLzk7BuXPnsHLlSvTp00es1sGePXsU3jGKeiFxAFLXGpuiePriqciaseCeHHu0E/sMBOfUbX/j0BXFfxAqICM9GdO8+sg2lII8U9aKal8wrS0JUvVYvaZJmT4fWQ/usjoEXNuXdL/Ca/rS9KIue1XCefdBhw4d0LFjR4nFjzw8PBTaKYp6IXUA0vQo6JJrxiRENXOxr2yU94Gk6PZJ05dIVHxVPZn20hB+cCd8+G9WR1Gfv7T28/LyidIXF3siah+UxNfXF8HBwRLPBQYGKqxDFPVC8gCkyQ4BIHnNuORAIet+VW1f2XZ5UIdAsfayKPngVvTnL6n97M/ZxOiLqz0RtQ9K0qdPH2RmZmLz5s0Sz0+aNElhnaKoB9IGlIrkEJQGaVHNwvb5Gd/KcksaCXUIFGvPFcGD++SZ4jo6Qwa4KvTzL9m+SQ0TYvTF1Z6I2gclGTRoEIqKimBjYyOS4rigoAAXLlxQSucoqoO0AaWyOAQUMqAOgWLtKZoLZ6fgl19+gY6ODszMzMTOOTk5KbRTFNVCM6mpF9KimoXtH124V97bIx7qECjWXl4En8+QAa4AoPDfRcn2g0LCkZpIax9Ig3NMQd26dVG7dm1cuHABq1evxvr163Hnzh0AQKNGjZTWQYryobUPVIOk9fmS9ysr2E/V9qpMr6oOqEOgWHt5Kfn5SAsOVGT7JjVMiNEXV3siax+kp6fD09MTc+bMwZEjR3DmzBlMnjwZI0eOxNevX5XZR4qS0cRMapqIoDqbABKimrnYV1RIcwgKCwuJ0hcX+4ICvsx2pCHt81GUYyCt/apV9YjSFxd7VTrnnJ0CPz8/1K1bFydOnMDTp09x9+5dPHv2DMOGDcOWLVuU2EWKstHITGoaGBUvXJ2NlKhmrvYVDdIcAgD49vUbMfriap/zNadMD25Zn095HQNZ7ZOmL5L0yDmmICsrC/v27RM5pqWlBTc3N0RFRSm8YxRyIGUAErbXxNoHVfWrwrFHO6KimuWxryiQ6BAAgEE1A2L0xdXesJqh3PfK9fMpa8piru2Tpi9S9Mh5pqBJkyYSjxcVFeHVq1cK6xCFLEgagITtae0DSlkg1SEAgCpVZH9HI02P2tqQ6xt9eWoZKKN9ijicnQI+n48bN26IvP77778xbtw4mJqaKqNvFDVD2gCkrjU2RSHY5eHs4QJnDxepwUUChKOUSbDXdEh2CLhAoh7z8/I4P7gVUctAke2Tpi9S9MjZKfD29sa+ffvg6OiITp06oWXLlhg/fjwyMjKwaNEiZfaRogZIHIA0fc1beJcHKVHNXO01HeoQKMder2qxcy7rwa3IWgaKaJ80fZGkR85OgZGREY4cOYLNmzejX79+GDlyJDZu3IizZ8/C3NxcmX2kqBhSByBNdggAWvtAXVCHQHn2Ojo67HF11TJQ1C4PkvWoysBqzoGGArp27YquXbsqoSsUEiB5ANJkhwCQXfugQ6/iamhco5RVYa+JuzyEoQ6Bau1LBgcCik1GpIj2S9vlQaoeQw9d5HRvikBup4BSOvLUcVd1vXZpCOq4q3tAKa+9pkJaVLOwvSbXPqAOgXrsVV3LQN72Ze3yIFGPRNY+UCQzZszA5cuXRY7Vrl0b4eHh+Pvvv3H16lXY2NggLi4OXbt2Rffu3aW2FRQUhCdPnkBHRwfW1tYYPXq0srtfKlzruKujXrs0rntFEDOglNWeQhEmNzePOgRqtKdoLip3ClJSUmBoaIgjR47AwMAAABAREYGUlBR8+vQJ8+bNw7Vr12BgYICcnBx06dIFwcHBqFNH/A/xxo0bOHXqFPz9/QEA06dPh6mpKfr27avSe5IX0r7BaGImtYqEcNQxQEaudYG9ptY+SE/PVLrDTR0Cyai6lkFZlg9SE2ntA2lwDjRUFHw+H35+fmjbti0cHBzg4OCA169fw93dHR8+fMDnz5+Rn58PAKhatSr4fD6+fZM8hfn777+jd+/e7GtXV1ds27ZNJfdRVkhzCADNzKSmidDaB6qjdm1TYvQlD6Tpq6wOgSprGcjbvkE1A2L0xdWeyNoHAJCYmIglS5agf//+GDx4MDZu3IjMzEy5LmhpaQktLS32dW5uLl69egVHR0c0bdoUDRs2xJw5c5Cbm4vz589j/PjxsLGxEWsnPT0d0dHRsLa2Zo/Z2toiPj4eiYmJYvbZ2dn48OGDyE9ycvn/SOWBRIcA0MxMapoIrX2gOpQRo6Ns/ebl5ROlr/I6BAKUXctA3varVKlClL642BNZ++DZs2fo27cvrly5AkNDQ1haWuLp06cYMGAA3r59W+YO3Lhxg93NUKVKFezduxfp6ekYNGgQUlNT4e3tLfF9Hz9+BACRxElGRkYi54Q5dOgQXFxcRH6GDx9e5n7LC6kOAaCZmdQ0MSqe1j7QXFSh3+zP2cToS1EOgQBl1zKQt33S9EWSHjnHFKxduxaTJ0/GqFGjoK+vzx7/+PEjtm3bBl9f3zJ1IDg4WOTBz+PxMGTIEOTm5mLTpk2oWbMmBg8eLPY+wWyDIC4BKF6aACQ/5EaPHo3+/fuLHEtOTlaJY0CyQ8AF0gYgVa+xKQpa+0AzUZV+TWqYEKMvRToEApRdy0De9knTFyl65OwUWFhYYOLEiRKP6+rqluniPB4PSUlJsLe3B1A8xT9r1iwEBARAV1cXdevWxZw5c9CsWTM0b95c7LpAcaEmAdnZ2QCAunXF/xhMTExgYmJSpn6WB+oQKMee1j6gqAJV6jfk/lOZ9qTpMS8vv8y1DLi8pzy1Emj9g7LBefmgdu3aEo9nZGTg6VPZf8ySCAkJgaurK/v67t270NfXZ50MNzc3uLu749498QjoWrVqoXnz5oiNjWWPvX37Fra2thKdAnVAHQLl2WtiABytfaBZkKZfEvWY9SmbmFoG8rZPmr5I0SNnp8DMzAxr167FkydP8ObNG9y7d49Nedy+ffsyXTw4OBju7u7sa3t7eyQkJIDH47HHdHR04OjoCACIi4vDxo0b2XNeXl4ICQlhX1+7dg1Tp04tU18UDWkDiryQOABp+po3rX2gOZCmX9L0JbCvXtOEiFoG8rZPmr5I0iNnp2DcuHGoWrUqRo4ciT59+mDMmDHYt28fevbsiVmzZsl94czMTPB4PJHdAzY2NlizZg38/Pxw4sQJHD58GJ07d2adgtjYWAQHByM3NxdA8UxChw4dsHbtWqxbtw6dO3cWcTLUBWkDiryQOgBpskMA0NoHmgJp+iVNXyIzdlX1ZNpLQ121EqTt8iBZj8TWPpg5cybGjBmDhw8fAgCaN28uMakQF0xNTXHs2DGx487OznB2dpb4np49e6Jnz54ix8aOHVum6ysLmklNNfYxT55gwfzpAETTOQNQeOpoRbUfG/sKvUocExZ+h17k5FoX2GjiLo/yQB0CxdrLQh21Ekrb5UGqHomufVCjRg2xtMMhISHo0aOHwjqlydBMaqqxZ/h5IumkEz4ks7nQvZXw+Sui/eteERKPkxbVLGyvybUP5IU6BIq154qqayXI2uVBoh6JrH2QkpKCgwcPIi4uDnl5eSgqKgIAFBUVISYmBlFRUUrrpCZBM6mpx55CKQ/UIVCsPUVz4ewUTJgwAZ8+fUKbNm1Qs2ZNkayEkpIFVVZoJjXV25Oea10WwlHHABm51gX2mlr7QB6oQ6BYe3lRtX6DQsKRmkhrH0iDs1OQmpqKkydPokGDBmLnwsPDFdopyn/QTGqy+1/y81HkPmVFtl9YWCh2TNL9Cq85lvwMVG2viVs/5YE6BIq1lxd16Nekhgkx+uJqT2TtgwkTJiAlRXJEsrQcBpTyQTOpces/6bnWBQiqswkgIaqZi31FhTSHQBOrlRYU8GW2Iw116bdqVT2i9MXFXpXOudSZgqCgIJHXZmZmOHjwID58+ABt7f98iaKiIgQHB2Pfvn1K62RlhGZSKx1ZmdTKm9lMnlzrXNsXVGcjKaqZq31FgzSHANDMaqU5X3OQ8CGZCH3J0z5p+pJlHy3X3ZcPqU7BX3/9hefPn4sdDwsLEzsmHF9AKT+kDVikDEDC9lwyqZGWa11QnY2kqGZ57CsKpOlLgCZWKzWsZkiMvuRtnzR9kaJHqU7BsGHDUL9+fXz//felPvT5fD62bdumlM5VRkgbsEgagITtuWZSo7nWKcKQpi9hNLFaqba2fDEAytaXsn+/lQGpMQV9+vSBg4MD6xDs2bMHly9fFrPT0dGRWCiJIj+kDVikDUBlzaRGSq51wS4PUnKny2uv6ZCmL3khUY/5eXnE6Kus4xsp+iJFj1KdAj09PVSt+l9ww969exETEyPRVriUMqVskDZgkTgAlWfNW9251kvu8pAWXCSg5P2q217TIU1f8kKavgT2ev8+I0jQV3nGN3XriyQ9ct59sHTpUtSvX1/iuUOHDimsQ5UR0gYsUgeg8gbBqSvXurRdHiRENXOx13RI05e8kKYvYXsdHR32uLr1Vd5dHiTrkcjaB4GBgXj37h3++usvGBkZscfz8/Px4sULjBkzRhn9q/CQNmCRPAApIuhGHbnWS9vloe6oZln2ml77gDR9yQtp+pJlr059KWKXB6l6JLL2Qe3atfHp0yfY2tqKbUmkGQ3LBmkDlroHlPLac0XVudZltU9aVLOwvSbXPiBNX/JCmr642pOmr5LI2uVBoh6JrH0wfPhwGBgYwNbWVuzczZs3FdqpygBpAxYpA0pZ7SkUYWi1UvXaUzQXzk5BixYtpJ6TVuqYIhnSHAJNzKRWHtRVK0EawlHHABm51gX2mlr7gFYrVZ896bVIBJlFSdAXV3tV1j7gHGhIUQykOQSAZmZSKyslPx9FpVTl0n5eXr6YPWlRzSXtNbX2Aa1Wqh57deqLa/uCzKIk6IurPZG1Dyjlh0SHANDMTGplQd21ErI/ZxMX1czFXhOh1UpVb69ufXFtX5BZlBR9cbFXpXNOnQIVQapDAGhmJjU+X75CLPLkWi/LwMWlfUF1ttTEFJn3W3KgULd9ZYdWK5Xdf3XrS572SdMXSXrkHFMgiezsbJiYmCiqLxUWkh0CLpA2AKUmpiDnaw6nvgPk5FoXVGcjKapZHvvKCq1Wyq3/6taXvO2Tpi9S9Mh5pmDdunVYv3497t+/D4ZhMH/+fLRr1w4//vgjnj6VXWWvskIdAuXYFxYWcfpGUJ5c68pon6JZqFK/XFJ3k6ZHWdVKS6JsfSk6hqEywtkpOHfuHPr27YsffvgBp0+fxtmzZzFx4kTs3bsXx44dU2YfNRbqECjP3sjYSONyrQt2eZCSO11e+8oGafolUY9cqpWWhJRaCaTpixQ9cnYK+vXrhyZNmqCgoAA7d+5EmzZtMGvWLDRp0gRmZmbK7KNGQtqAIi8kDkDC9rq6OhqVax0Q3eVBSlQzV/vKBmn6JVWPXKuVlkTdtRJI0xdJeuTsFHz79g1fv37Fxo0b8fHjR/z2228AgLy8PISEhCitg5oIaQOKvJA6AJW015Rc6wJK7vIgIaqZi31lgzT9kqxHeaqVlkRd+pW2y4NkPaoy3Thnp6Bv374YOHAgTp06hfnz56NFixa4du0afvnlFyQmJsp10RkzZsDe3l7kp1OnTigsLETnzp3Fzs2aNUtqWwUFBejevTtrO2DAALn6omhoJjXV2pcUvqI/H0W2L2mXB2lRzSXtNb32gbxQh0Cx9rJQh35L2+VBqh5VmbyI8+4DJycnXL58WeSYq6srXF1d5bpgSkoKDA0NceTIERgYGAAAIiIikJKSgrCwMPzyyy/o0KEDO4Du27cPbm5uUts7c+YMfv31V1hZWQEArK2t5eqPoqGZ1FRvT3qudVmQFtUsbK/JtQ/khToEirXniqr1K2uXB4l6JKL2wfPnz5GamgobGxvY2NiIFEEqD3w+H35+ftDS0mKPHT58GMOGDYOZmRl69uzJHmcYBm/evJGaRjk/Px+BgYFYvHgxmjVrJtKmuqCZ1NRjT6GUB+oQKNaeorlIdQrGjRuH7OxsAEDDhg3h7u4Ob2/vcl/Q0tJS5HVubi5evXoFR0dHMdsHDx6gefPmqFpVcjan0NBQxMbGYsCAAbC2tsaqVavQvn17ibbZ2dns/QhITlb8lhWaSU319qTnWpeFcNQxQEaudYG9ptY+kAfqECjWXl5Urd+gkHCkJtLaB9KQ+vU/ICAAAQEBiIqKwqVLlxTiEEjixo0b6Nq1q8RzFy9eRJ8+faS+183NDVFRUTh//jwaN26MsWPHIioqSqLtoUOH4OLiIvIzfPhwRdyCUqGZ1GT3n/Rc6wIKCwvFjpEW1VzSXlNrH3CFOgSKtZcXdehXOLNoSUjVIxG1D6ytrdG8eXMYGRnJbOT48eNl7kBwcDDc3d3FjvP5fNy/fx8dOnSQ2YadnR127NiB7t27Y/fu3RJtRo8ejdDQUJEff3//MvdbFdBMatz6T3qudQGC6mwCSIhq5mJfUSHNIdDEaqUFBfKlGxdGXfoVZBYlRV9c7ImsfRAdHY3Jkyfjp59+Evm23a1bN6xcubJMF+fxeEhKSoK9vb3Yubt37+KHH36Ajo4Op7a0tLQwfvx4fPjwQeJ5ExMT1KtXT+Snbl1yM9DRTGqlIyuTGmm51gHR6mykRDVzta9okOYQAJpZrTTnaw4x+pKnfdL0RZIeOe8+8Pb2RrVq1dC9e3cYGhqyxxmGwY0bN8p08ZCQEKm7F4KDgzF48GC52tPW1karVq3K1BeSIG3AImUAErbnkkmNtFzrgupsJEU1y2NfUSBNXwI0sVqpYTVDYvQlb/uk6YsUPXJ2Cvh8Pvbt2wdzc3Oxc9J2B8giODgYS5YsETuen5+P6OhoseDDtLQ07Nu3DzNnzoS+vj7Onj2LZs2aoXHjxuDxePD392eTKmkqpA1YJA1AwvZcM6nJO7CUJ9c6rX9APqTpSxhNrFaqrQ2i9EVrkZQfzssHPj4+UgsfyVvGFgAyMzPB4/Ek5hW4desWOnfuLLbFMCkpCcHBwfj06RMAIDIyEkOGDMHYsWOxdetWzJ8/H7VUGJChaEgbsEgbgETW2OTIpEZKrnXBLg9ScqfLa6/pkKYveSFRj/l5ecToq6zjGyn6IkWPnGcKEhIScO/ePbx8+VLkYc0wDK5fv44zZ87IdWFTU1OphZR69OiBHj16iB1v1aoVbt++zb729fWFr6+vXNclFdIGLBIHoPKsscn6xqHIXOvS2i+5y0OwhijpniTdrzrtNR3S9CUvpOlLYK/373ZxEvRV3vGNZD2qEs4zBQ8ePMCzZ89w5swZkZ9Tp04hJiZGmX2s8JA2YJE6AJX3YaWuXOvSdnmQENXMxV7TIU1f8kKavoTthQPB1a2v8u7yIFmPRNY+GDZsGM6cOYPr168jLCyM/bl16xYWLVqkzD5WaEgbsEgegBTx7VUdudZL2+VBWlRzSXtNr31Amr7khTR9ybJXp74UscuDVD0SWfvAxcUFDMOIHX/w4IHEqX6KbEgbsNQ9oJTXniuqzrUuq33SopqF7TW59gFp+pIX0vTF1Z40fZVE1i4PEvVIRO2DkjAMgzt37uDTp08izkFSUhLWrl2LkydPKqWDFRXSBixSBpSy2lMowtBqpeq1p2gunJ2CJUuW4PTp0wCKEwUJHAMtLS20bNlSOb2roJDmEGhiJrXyoK5aCdIQjjoGyMi1LrDX1NoHtFqp+uxJr0UiyCxKgr642hNR+6Ak8fHxuHz5MqKiouDj44OYmBjExMRgzpw58PPzU2YfKxSkOQSAZmZSKyvqrJWQl5cvZl/yfmUF+6naXlNrH9Bqpeqx14RaJMKZRUtCqh6JqH1Qkh9++AE2NjYwMjJCbm4ueDweAMDV1VViAiKKOCQ6BIBmZlIrC+qulZD9OZu4qGYu9poIrVaqent164tr+4LMoqToi4s9kbUP3r17h82bN+Px48cYMGAA5syZg5s3b2Lnzp149eqVMvtYISDVIQA0M5OavAmz1J1r3bqeaHU2UqKaudpXdlSh34pUrbQkqtCXPO2Tpi+S9Mg5pmDWrFlYuHAhDAwMMHnyZLi7u2PatGkoKCjA1KlTldlHjYdkh4ALpA1AqYkpyPmaw6nvADm51gXV2UiKapbHvrJCq5Vy67+69SVv+6TpixQ9cp4psLa2xuHDhzF58mQAQN++fREREYH79+/Dy8tLaR3UdKhDoBz7wsIiTt8IypNrXRntUzQLWq20dGRVKy2JsvWl6BiGyghnp0AShoaGqFatGvbt26eo/lQoqEOgPHsjYyONy7Uu2OVBSu50ee0rG6Tpl0Q9cqlWWhJl6Uve9knTFyl65OwU/P333+jTpw9atGiBpk2bsj/NmjXD1q1bldlHjYS0AUVeSByAhO11dXVKFb4ic60rqn3hXR6kRDVzta9skKZfUvXItVppSZShL3naJ01fJOmRs1Mwb948WFlZYfHixfDz82N/Vq1ahR9++EGZfdQ4SBtQ5IXUAaikvabkWhdQcpcHCVHNXOwrG6Tpl2Q9ylOttCTq0q+0XR4k61GV6cY5Bxpqa2tj7dq1qFGjhti5pk2bKrJPGg3NpKZa+5LBRYBik6Uosn1JuzyEhd+hV3E1NK5Ryqqw1/TaB/JCHQLF2stCHfotbZcHqXoMPXSx7B+CnHB2CqZPn44HDx7AxcVF7Ny3b98U2ilNhmZSU7096bnWZUFaVLOwvSbXPpAX6hAo1p4rqtavrF0eJOqRyNoHffv2xcKFC/Hy5UuR4wzD4Pr16zhz5ozCO6eJ0Exq6rGnUMoDdQgUa0/RXOSaKbh58yZq1aqFqlX/y67EMAxSU1OV0jlNhGZSU7096bnWZSEcdQyQkWtdYK+ptQ/kgToEirWXF1XrNygkHKmJtPaBNDgHGkZFRWHXrl0IDw9HWFgY+3P9+nX873//U2YfKzU0k5rs/pOea11AYWGh2DHSoppL2mtq7QOuUIdAsfbyog79CmcWLQmpeiSy9kG3bt1gZ2cn8Zy7u7vCOkT5D5pJjVv/Sc+1LkBQnU0ACVHNXOwrKqQ5BJpYrbSgQL5048KoS7+CzKKk6IuLPZG1D5YsWYLr16+LHWcYBidOnFBopyg0k5osZGVSIy3XOiBanU3W/ZYcKNRtX9EgzSEANLNaac7XHGL0JU/7pOmLJD1yjilwc3NDZmYmVq5cKfH8pEmTFNapyg5pAxYpA5CwPZdMaqTlWhdUZyMpqlke+4oCafoSoInVSg2rGRKjL3nbJ01fpOiRs1MwaNAgZGdno1mzZiL7rQsLC3H+/HmldK4yQtqARdIAJGzPNZOavANLeXKt0/oH5EOavoTRxGql2togSl+0Fkn54ewUdO7cGdbW1qhTR/wPxdHRUaGdqqyQNmCRNgAJ2yc9iZZpL4DrwKKIXOulvVewy4OkqGZ57DUd0vQlLyTqMT8vjxh9lXV8I0VfpOiRc0yBt7c3Nm/eLPFco0aN5LrojBkzYG9vL/LTqVMnFBYWonPnzmLnZs2aJbWt27dvY/HixVi7di22bNkChmHk6gspkDZgkTgAlUck6s61XnKXBylRzVztNR3S9CUvpOlLYK/37/Z0EvRVnvFN3foiSY+cnYJOnTqhb9++Es/dv3+f8wVTUlJgaGiII0eO4PTp0zh9+jTmzJkDNzc3hIWF4ZdffsHx48fZc25ubnBzc5PYVkxMDPz8/LB48WLMnz8feXl52LVrF+e+kAJpAxapA1B5vWZ15VqXtsuDhKhmLvaaDmn6khfS9CVsr6Ojwx5Xt77Ku8uDZD0SWfugffv2OHDgAOLi4mBsbMwez8/Px/HjxzlnNOTz+fDz84OWlhZ77PDhwxg2bBjMzMzQs2dP9jjDMHjz5g2cnZ0ltrVt2zZ07doVenrF0fOurq7w8vLC6NGjYWBgwPXW1AppAxbJA5AiptHUkWtd8P+Q+0/F7IWF36EXObnWBTaaXvuANH3JC2n6kmWvTn0pYpcHqXoksvZBQEAAHj9+jDt37oidE37Ay8LS0lLkdW5uLl69eiUxLuHBgwdo3ry5SAZFAQzDIDw8HPPmzWOP2dragsfj4dmzZ2jbtq2IfXZ2NrKzs0WOJSeXPzlGeSBtwFL3gFJee66oOte6rPZJi2oWttfk2gek6UteSNMXV3vS9FUSWbs8SNQjkbUPfvnlF0ydOhU//vijiBNQVFSEHTt2lLkDN27cQNeuXSWeu3jxIvr06SPx3KdPn5CTkwNTU1P2mJGREQDg48ePYvaHDh3Ctm3bytxPRUPagEXKgFJWewpFGFqtVL32FM2Fs1PQu3dvFBQUiM0KPH/+HGPHji1zB4KDg+Ht7S12nM/n4/79+1i4cKHE9wn6oa+vL/IeQPLWntGjR6N///4ix5KTkzF8+PAy972skOYQaGImtfKgrloJ0iAtqlnYXlNrH9BqpeqzJ70WiSCzKAn64mpPZO0DXV1dfPz4EVFRUbh//z778/r1a8ycObNMF+fxeEhKSoK9vb3Yubt37+KHH34QCWQRpmbNmtDX1xdZEhD8X9K2SRMTE9SrV0/kp25d1e9jJc0hADQzk1pZUWethLy8fDF70qKaS9prau0DWq1UPfaaUItEOLNoSUjVI5G1DzZv3gx3d3eMHDkSo0aNwsiRIzFy5EgsXrwYb968KdPFQ0JC4OrqKvFccHCw1KUDAc7OzoiNjWVfx8fHw8jICK1atSpTf5QNiQ4BoJmZ1MqCumslZH/OJi6qmYu9JkKrlareXt364tq+ILMoKfriYk9k7YO7d+9i3759CAwMxMSJExEaGoqQkBCMGTMGhw8fLtPFg4ODJRZTys/PR3R0tFjwYVpaGtasWYPc3FwAwLhx43D9+nU2N8HVq1cxadIk6Orqlqk/yoRUhwDQzExqgqUirqg717p1PdHqbLLut+RAoW77yg6tViq7/+rWlzztk6YvkvTIOaagY8eO6NSpEwDgypUrMDMzg56eHoYMGYKVK1fKnR8gMzMTPB4P1tbWYudu3bqFzp07i8UvJCUlITg4GKNHj4aFhQVat24NLy8vrFq1CsbGxqhRowa8vLzk6ocqINkh4AJpA1BqYgpyvuZw6jtATq51QXU2kqKa5bGvrNBqpdz6r259yds+afoiRY+cZwrevXuHU6dO4d27d3B3d2eXDYKCghAVFSX3hU1NTXHs2DGJ53r06IE5c+aIHW/VqhVu374NCwsL9ljfvn2xePFizJw5E1OmTJFre6QqoA6BcuwLC4s4fSMoT651ZbRP0SxotdLSkVWttCTK1peiYxgqI5ydggkTJuDPP//E0aNH0ahRI9jZ2cHd3R27du2SuARAoQ6BMu2NjI1kCl8RudYV2b5gl4ezhwucPVykBhcJEI5SJsG+skGafknUI5dqpSVRlr7kbZ80fZGiR85OQfPmzREaGooFCxYAAMaPH4+rV6/i/PnzWLFihdI6qKmQNqDIC4kDkLC9rq6ORuVaB0R3eZAS1czVvrJBmn5J1SPXaqUlUXetBNL0RZIeOTsFAHD+/HkcOHAAQHHyoIiICNRS4VYJTYG0AUVeSB2AStprSq51ASV3eZAQ1czFvrJBmn5J1iOXJQ9pqEu/0nZ5kKxHVaYb5+wU7N69G3PnzsXt27cBFOcJcHNzg4+PD6KjuZexrejQTGqqtS8pfEV/PopsX9IuD9Kimkvaa3rtA3mhDoFi7WWhDv2WtsuDVD2qMnkR590H586dw9GjR0UqIhobG6NHjx5YsmQJTp8+rZQOaho0k5rq7UnPtS4L0qKahe01ufaBvFCHQLH2XFG1fmXt8iBRj0QmL2rWrBmcnJzEovs/fvwokkCoskMzqanHnkIpD9QhUKw9RXPhPFNQu3ZtFBUViTgFN27cwF9//QUHBweldE4ToZnUVG9Peq51WQhHHQNk5FoX2Gtq7QN5oA6BYu3lRdX6DQoJR2oirX0gDc4zBcOGDcP8+fNx+/ZtLFu2DIMHD8bkyZNRo0YNLFu2TIldrNzQTGqy+096rnUBhYWFYsdIi2ouaa+ptQ+4Qh0CxdrLizr0K5xZtCSk6pHI5YN69eph9erVGDhwIKpVq4bWrVtjxYoVuHTpEmxtbZXZx0oLzaTGrf+k51oXIKjOJoCEqGYu9hUV0hwCTaxWWlAgX7pxYdSlX0FmUVL0xcWeyNoHQHH0tIeHB8aOHYtp06ZhyJAhMDAwUFbfKjU0k1rpyMqkRlqudUC0OhspUc1c7SsapDkEgGZWK835mkOMvuRpnzR9kaRHzjEFubm5+P3333HixAl8+1YckdyoUSNMmzYNPXv2VFoHKyOkDVikDEDC9lwyqZGWa11QnY2kqGZ57CsKpOlLgCZWKzWsZkiMvuRtnzR9kaJHzjMFy5Ytw4EDB9CkSRN4e3tj6dKlcHV1xcaNG3HmzBll9rFSQdqARdIAJGzPNZMazbVOEYY0fQmjidVKtbVBlL5oLZLyw9kpCA0NxYwZM3D06FFMnToVQ4cOxfTp03HhwgU2oRGlfJA2YJE2AImsscmRSY2UXOuCXR6k5E6X117TIU1f8kKiHvPz8ojRV1nHN1L0RYoeOTsFDRo0QNeuXcWO6+rqigUa5ubmlrtjlQ3SBiwSB6DyrLGpO9d6yV0epEQ1c7XXdEjTl7yQpi+BvV7V4gA4EvRVnvFN3foiSY+cnYL169cjJCRE7HhmZiY+f/4scuzEiRPl7lhlgrQBi9QBqLxBN+qulVBylwcJUc1c7DUd0vQlL6TpS9heR0eHPa5ufZV3lwfJelRlunHOgYazZ89GWloaTp06BV1dXQBAUVER0tPTYWRkhOvXrwMo/sDT0tIwevRo5fS4gkHagEXyAKSIoJuSwUuAYpOllNZ+yP2nYvbCwu/Q60cApSczUbW9ptc+IE1f8kKavmTZq1NfitjlQaoeQw9d5HRvioCzU9CuXTskJSWhcePGYqmOhSkoKEBYWJhCOlfRIW3AUveAUl57rpBWK4G0qGZhe02ufUCavuSFNH1xtSdNXyWRtcuDRD2qMnkRZ6fgl19+ga6uLiwtLWXaOjk5latTlQHSBixSBpSy2lMowtBqpeq1p2gunJ2CBg0asP/PzMxEREQEzM3N4eTkBG1t0dAEZ2dnxfWwAkKaQ6CJmdTKg7pqJUhDOOoYICPXusBeU2sf0Gql6rMnvRaJILMoCfriak9E7YMFCxZgwYIFWLJkCU6ePMkev379Onr06AEfHx+MGDECv/zyi1igIUU6pDkEgGZmUisr6qyVkJeXL2ZPWlRzSXtNrX1Aq5Wqx14TapEIZxYtCal6JKL2QWBgIJKTk+Ht7Y0hQ4YAAFJSUjB37lzk5uZi1qxZCAoKgpOTEzZs2KCyDmsyJDoEgGZmUisL6q6VkP05m7ioZi72mgitVqp6e3Xri2v7gsyipOiLiz0RtQ+qVauGP/74A+bm5uyxdevW4evXr5gyZQomTpyIJk2aYP78+UhKSlJJZzUZUh0CQDMzqfH58hViUXeudet6otXZZN1vyYFC3faVHVXotyJVKy2JKvQlT/uk6YskPUp9Gnz//fcwNjZmXz948ADBwcFo0KABJk2aJGKrp8c9u1xlhGSHgAukDUCpiSnI+ZrDqe8AObnWBdXZSIpqlse+skKrlXLrv7r1JW/7pOmLFD1KnSkQ3naYn5+PpUuXQktLC0uWLGHzFADFuQpevnwp10VnzJgBe3t7kZ9OnTqJ2Lx48QJ//vknLl68iJiYGKltFRQUoHv37mw7AwYMkKsvyoY6BMqxLywsornWKUqHVistHVnVSkuibH0pOoahMiJ1psDJyQkLFizATz/9BH9/f8TGxmLIkCFiD+/ff/8dqampnC+YkpICQ0NDHDlyhC27HBERgZSU/9ZS/P398ebNGyxcuFAkY5Ykzpw5g19//RVWVlYAAGtra859UTbUIVCe/buoZzLvXRG51hXZvmCXB0lRzfLYVzZI0y+JeuRSrbQkytKXvO2Tpi9S9Ch1psDLywsWFhZYtGgRnjx5gnHjxmHp0qXs+aCgIEydOhVBQUEicQey4PP58PPzQ9u2beHg4AAHBwe8fv0a7u7uAIBz584hLCwMixYtkukQ5OfnIzAwEM2aNUOHDh3QsWNHYpwC0gYUeSFxABK219XV0ahc64DoLg9Sopq52lc2SNMvqXrkWq20JMrQlzztk6YvkvQo1SnQ1tbG9OnTcfv2bdy7dw/z5s0TeUh7enpi+/btuHnzJm7evMn5gpaWliJLE7m5uXj16hUcHR3x5csX+Pr6omnTpli5ciWGDx+O48ePS20rNDQUsbGxGDBgAFxdXRERESHVNjs7Gx8+fBD5SU5WzvQSaQOKvJA6AJW015Rc6wJK7vIgIaqZi31lgzT9kqxHeaqVlkRd+pW2y4NkPaoy3TjngkjK4saNG2z1xatXr6KoqAj9+/fH0qVLMXHiRCxbtgyBgYES3+vm5oaoqCicP38ejRs3xtixYxEVFSXR9tChQ3BxcRH5GT58uMLvh2ZSU619SeEr+vNRZPuSdnmQFtVc0l7Tax/IC3UIFGsvC3Xot7RdHqTqUZXJizhnNFQWwcHB8Pb2BgC8fPkS1tbWbClmZ2dnODk54eTJk+jfv7/UNuzs7LBjxw54e3tj9+7daNOmjZjN6NGjxdpITk5WuGNAM6mp3p70XOuyIC2qWdhek2sfyAt1CBRrzxVV61fWLg8S9UhE8iJVwOPxkJSUBHt7ewDF8QYliy01a9aMU8ZELS0tjB8/Hh8+fJB43sTEBPXq1RP5qVtX8cKnmdTUY0+hlAfqECjWnqK5qNUpCAkJgaurK/u6efPmiI+PF0lMo6uryzoNstDW1karVq0U3k95oJnUVG8vnAt9yABXhW9HUnb7wlHHzh4uMtf0VWlf29ysXPemCVCHQLH28qJq/ZbMLFoSEvVIRO0DVRAcHMzuOgCAPn36wNTUFJcuXWKPRUVFYcKECQCAtLQ0rFmzBrm5uQCAs2fP4p9//gFQPOvg7++POXPmqPAOlA/NpCa7/6TnWhdQWFgodoy0qOaS9ppa+4Ar1CFQrL28qEO/wplFS0KqHivF8kFmZiZ4PJ7IFkJ9fX3s378f165dw4EDB7B+/XpMmjQJLVq0AAAkJSUhODgYnz59AgBERkZiyJAhGDt2LLZu3Yr58+ejlgo/PGVDM6lx6z/pudYFCKqzCSAhqpmLfUWFNIdAE6uVFhTIl25cGHXpV5BZlBR9cbFXpXOutkBDU1NTHDt2TOy4tbU1fv/9d4nvadWqFW7fvs2+9vX1ha+vr9L6qE5UOWCF3H8q056EAUgYWZnUyppSVYA8uda5ti+oztah148ASk9OIjxQkGBf0SDNIQA0s1ppztccJHxIJkJf8rRPmr5k2UfLdfflQ+27DyjikDZgkTIACdtzyaRGWq51QXU2kqKa5bGvKJCmLwGaWK3UsJohMfqSt33S9EWKHtWep4AiCmkDFkkDkLA910xqNNc6RRjS9CWMJlYr1dYGUfqitUjKD3UKCIK0AYu0AUhkjU2OTGpcBxZF5FovrX3BLg+Soprlsdd0SNOXvJCox/y8PGL0VdbxjRR9kaJH6hQQAmkDFokDUHnWvNWda73kLg9Sopq52ms6pOlLXkjTl8Ber2pxABwJ+irP+KZufZGkR+oUEABpAxapA1B5g+DUXSuh5C4PEqKaudhrOqTpS15I05ewvXA9HHXrq7y7PEjWY6WqfVDZIW3AInkAUkTQjTprJUha8ig5UMi6X1Xba3rtA9L0JS+k6UuWvSbUIiltlwepeqxUtQ8qM6QNWOoeUMprzxXSaiWQFtUsbK/JtQ9I05e8kKYvrvak6asksnZ5kKjHSpG8qLJD2oBFyoBSVnsKRRharVS99hTNhc4UqAHSHAJNzKRWHoRzoQNQ+O9CWvvSEI46BmQnEVKl/aML97jdNGHQaqXqs1eXvuRZPkhNTCFCX1ztK03tg8oIaQ4BoJmZ1MqKOmsl5OXli9mTFtVc0l5Tax/QaqXqsdeEWiSCzKIk6IurPV0+qKCQ6BAAmplJrSyou1ZCyepsJEQ1c7HXRGi1UtXbq1tfXNsXZBYlRV9c7FXpnFOnQEWQ6hAAmplJTbi8NhfkybVeloGLS/vC1dlIiWrmal/ZUYV+K1K10pKoQl/ytE+avkjSoxbDMIxKr0gQHz58gIuLC9Z9Z4faeuLbxWynTELdXj0BAMlXruLNjl1S2+p0NgAAsGD+dAzg5SH/Q7pEO+P2TVB7sDMAIC8hDUlbzkht03LmAFS1Lq5nn37qJr5ExEg2NK+OSzW1WcG89ZHez1qDOsOkQzMAQPbdaGScvi3VNtF3LIDiAcJq72WY5xdJtPvaxg6f+3cCAOgmpsN8x3mpbaZO6YsCq9oAgBqB4agW9VqiXb5lLaRN7ce+tlp4QCH31HDjJPb/iZsDpP6etFo0gM3YnwDI/j3pDHPGhQdP0bd3FxjcfSX195TAz0f6NE826nhmovTtfp88OiKnrT1SE1OQcfQqenwWL7vM3se/vycAqLklAIZp2RLtyvJ7unHoCmbbNEPK1RCJdtVsv0PrTevZ1+EeA6W2WRY9AcDj2XPx9U2cRLs6PXug0dRfAQC82Dd44jNPaptc9aRXrzasZv13H4rSE9e/PWXoKVVPG4kTfmIfMKXp6b1zC1z48B4dev0Im8TPqHn2b6m2i3gfsGbxVJy/eAtun4qA1CyJdoJxL+FDMm6eCUOnd1+ktqns39O6Kasx2MBUqq2wnsy2n4NekuT1/PRm1sgb3gOA7N/TUTNdNB3sCnOrOqX+nnLMTLBbr3hccPZwgeOOi1LbLKuerk6eimnXQxAaGop69eqJ2dKZggpAVhZP6WucRtWNONlnpmYqvA/q4F3CR87faG6FP6S51isoFaWehVF1I87fOOOiYzl/QxWuVqqnpyvT3rpeXXTp5MSpHwDA42nullhNhc4UuLhI9ZjKwoL50zHNqw8AspcMhBngtQizty4RO07aFKWw/XHfnejavnWp916ez4fLe+Vtv9/Y32D/Qyt06MWtVLHw/arL/sahK9ixfqvMeyMNYR2WFVXrV5oOBZCox52z/bB/+1Ii9MX1vYLPmQR9cbVXpA5lPffoTIGS0BSHQBokDkDC9rq6OhqVax0Q3eVBSlQzV/vKBmn6JVWPXKuVlkTdtRJI0xdJeqROgRIgbUCRF1IHoJL2mpJrXUDJXR4kRDVzsa9skKZfkvUoT7XSkqhLv9J2eZCsR1r7QIOhmdRUa68JudYFSNrlQVpUc0l7Ta99IC/UIVCsvSzUod/SdnmQqkda+0CDoZnUVG9Peq51WQiET1KudYG9Jtc+kBfqECjWniuq1m/JaqUlIVGPNHmRBkMzqanHnkIpD9QhUKw9RXOhTgGAB16/iryOXuWHcI+ByIy8zx5LvnIV4R4DEbt9J3ssLyMT4R4DETlmAntMX78qEjcH4K3PLuQlpLHHP12JwlufXfh0Jeq/9yek4a3PLiRu/m8PKQC8X34Eb312oTDrK4DiASVu/yW4vfqE6gn/bfnLeRGPtz67kLzvksj73/rsEtuzm7zvEt767ELOi3j2WPbdaLz12YUButVZwdc1NobVwgOou+a4yPvNtp+D1cID0E1MZweI/jXN4bjjIoxDH7F2uonpsFp4AGbbz7HHUhNTYLfrEqa8yUZdY2P2eI3AcFgtPADDyFf/fX4v38Nq4QHUPHhVZACyWnhAbG+14J7e3XzM5kIf1KgxCjefRfyBy6xdYdZXvPXZhffLj4i8n+vv6f2DGBRuPosB33QxZIArOxVZ8vcEFO+rfuuzC9l3o9ljgt/TOIPaItcX3JPg83T2cMHYKtXhuOMicsOfsnaGka9gtfAAagSGs5/nk+BbmJmYh6mfILJGKfx7EqAdeBuOOy7iZwtrOHu44O6VO/jy6LXY7wkA6q45DquFB/Ak+BacPVxQ29wMsdt3ItxjIJKvXGXtMiPvI9xjIKJX+Ym8P9xjoFiugvLoCSjOUxDuMRC82Df//U6OnUC4x0C8P3aCPcaLfYNwj4F4PHuuyPtl/Z4ED2x3ezsUbj5bbj2ln7rJHhP87fH+OCfiEEj62+tZ1QRWCw9AO/A2q0cr6JT6e9LOzmH/foZULf7bkaQn08P/5ZlITUyB446LmPImW+QBb3o4BFYLD0D/5Xv2mOBvT+/INVaP2tk5EseIso57gs9/QDofA97l4Oq5G2wMQGl6kuf3dO9kCIYMcMWQAa5wKtIV0RMAkXsS1uPE/Kpw3HERXx79l1fAOPQRrBYeYMe91MQUxJ67iZmJeZiYX1VEj8K/JwFV/UPguOMiBjRqzOoxN/yp2O8J+G+MEF4+KK+eoletRmlQp4BwBIJpYG2htGvk5+dz/gaQmZrJDljVTGTnLhAITI9jQNLnzM8AgJpmppy/kdx/8JwdcGvWNAEgX56B0kj4kIxb4Q8BAHp6uiJrlPJmVZS2+1f4G5jev+lMYx5Glxql/H3XtgAAbR1tmVHNH94UD/LVTIzYqctnEY8l9qWIX5yg6vuubWFupbm1D7jy6VM2+w3erHYNhbef9DEVAKCvr8d5BuLDm/ec9ZienMb+/RgYGsi0F/z9cOXL5+JEWHWs6yplhkB4BkVHRwcA4Nq9ncJqJeR+K46J+eH7FmytBANDfQDAtxzxpbEifpGIHqvoFudeeBbxuFQ9OrRvDQCooqsrU48pCcX3ZfzvMkaHXj8i5mG0mK0wqlw+oHkKlJinoLyoakoz+E4UFuxeJdOepCnKnTNWspnUJH0+ivjsSmujLO27DpmBX1fPYe+ttPuVdE4d9hU5TwFpSwbCeSzUrS+u9n9MWYaT+/0knpOFovXFtf0BXosw4rdJROiLq310yOOKnadgxowZsLe3F/np1KmTiM2LFy/w559/4uLFi4iJkZLeF8Dt27exePFirF27Flu2bJH6bUzTUOWAxWVbEQkDkDDCmdQ0Idc6IFqdjZSoZq72FQ3SHAJAM6uV5nzNIUZf8rRPmr5I0qPKdx+kpKTA0NAQR44cgYFB8XRXREQEUlL+m2rx9/fHmzdvsHDhQnZKSRIxMTHw8/PD2bNnoaenh7Vr12LXrl2YPHmy0u9DmZA2YJEyAAnbZ33Kltl/4YFFns+S6+cjb/uC6mwkRTXLY19RIE1fAjSxWqlhNUNi9CVv+6TpixQ9qnymgM/nw8/PD23btoWDgwMcHBzw+vVruLu7AwDOnTuHsLAwLFq0qFSHAAC2bduGrl27Qu/fYkaurq7Ys2cPvn3T3G1UpA1YJA1AwvZcM6nJ+41D3s9HUWVhKaqBNH0Jo4nVSrW1QZS+lP37rQyofKbA0tJS5HVubi5evXoFR0dHfPnyBb6+vhg8eDBWrlyJ169fo2/fvhg6dKhYOwzDIDw8HPPm/VcVzdbWFjweD8+ePUPbtm1F7LOzs5GdLVo9LjExEQCQnKy4wfzr129ITilboomkj2kIvREJl65toaurW+Z25G2fX1iETxIKGWUkp+Phrftw6vIDdHV1Jdqoy/79g2ecPx9dXV20b9sSx09fhUvXtrC0MJNoV9bPn2v733JycSMwBE5dfgAA9v+16taWaC98v+qy/5bzDR8+fODwKZCFJB2qS19ckaZDASTq8VtOLjH64tq+4HMmQV9c7RWpQ8HzTlqgtNoDDS9fvozo6GjMnj0bAQEBWLNmDY4fPw5bW1vcvHkTkyZNwurVq9G/f3+R92VmZqJDhw74448/0KtXLwDFN9msWTOsW7cOHh4eIvZbt27Ftm3bVHZfFAqFQqGQir+/P9q0aSN2XO0ZDYODg+Ht7Q0AePnyJaytrWFrawsAcHZ2hpOTE06ePCnmFGhpaQEA9PX12WMCz0fSNNzo0aPF2sjPz0dCQgJsbGxkLlVQyCE5ORnDhw+Hv78/6talU4QUijqgOtRM+Hw+0tLS0KJFC4nn1eoU8Hg8JCUlwd7eHkBxZwUPewHNmjVDeHi42Htr1qwJfX19kSUBwf/r1BFfCzMxMYGJiYnY8e+++65c90BRH3Xr1lXYVlIKhVI2qA41jwYNGkg9p9bkRSEhIXB1dWVfN2/eHPHx8SJrHbq6uqzTUBJnZ2fExsayr+Pj42FkZIRWrVopr9MUCoVCoVRQ1OoUBAcHs7sOAKBPnz4wNTXFpUv/pa+MiorChAnFaRrT0tKwZs0a5ObmAgDGjRuH69evs7kJrl69ikmTJkH33yxUFAqFQqFQuKO25YPMzEzweDxYW1uzx/T19bF//35s2LABaWlpSE9Px6RJk9i1j6SkJAQHB2P06NGwsLBA69at4eXlhVWrVsHY2Bg1atSAl5eXum6JQqFQKBSNRu27DygUecnOzsahQ4cwevRoiXEiFApF+VAdVkyoU0ChUCgUCgUArZJIoVAoFArlX6hTQKFQKBQKBQB1Cio8kydPxv79+9XdjQpPeno6Nm3aBE9PT3V3haJkqKYqDlS34qg9oyGl7Hz69Anr1q0DAHz9+hU3b95Ebm4u7t+/zwb+DB06VKzehLykpaVh//79+PTpE2rVqgVtbW1oaWkhOzsbP//8M5o2bYrc3Fxs2LABnz59AgDcvHkTX758QVBQEJo2bYrbt29j8+bNePv2rUgti0+fPuHGjRuIiIiQeO0PHz7g7Nmz+OOPP/D999/DyckJeXl5iI6ORoMGDTBjxgzUqVMHBQUFuHnzJvz8/FBYWMhudWUYBh8/fsS7d+8QFBSE58+fY//+/QgODka3bt1gYWGB58+fw8LCAvPmzUO9evWQnZ2Njh07wtnZGcbGxnjw4AG+fv2KLl264MuXL7h37x7WrFmDHj16sP1kGAb5+fli9TUomkVl0dT58+exZcsWtGjRAq1atcLbt29RUFAAb29vtG/fntM9vHnzBv7+/vD394ezszPs7e2Rk5ODFy9eoGXLlpg2bRqMjY3B4/Fw69YtLFmyBObm5nB2dgZQrJnY2Fjo6elhx44diIqKwtatWxEREYG+ffuiWrVqePLkCZo2bYp58+ahZs2aePnyJYYPH47OnTvDwMAAt2/fhoGBAdq0aYPMzExERETgxIkTaNq0Kad7oLqVAEPRWCZNmsTs3buXfR0fH8907NiRycrKUtg1Xr58yXTq1Ik5f/68yPHk5GSmR48eTHR0NMMwDLNy5Upm+fLl7Pm0tDTGzc2NPc8wDLNp0yamc+fOYtc4ePBgqX3Iz89n7OzsmJMnT7LHCgoKmFGjRjGurq5MXl4ee9zHx4cZOnRoqde4c+cOY2dnx8THxzMMwzBfvnxhunXrxvTs2ZPJz89nsrKymGPHjrH28+fPF2nz2bNnzLVr18SucerUKaZbt26l3guFbCqrpoqKiphp06YxzZs3Z+Li4jjfy9u3bxk7OzsmPDycPcbj8Rh3d3dm2LBhIrZDhw5lfHx8Su3riRMnGDs7O6agoIBhGIZJSkpinJycmBEjRjAMwzDR0dHMrVu3WPsRI0aItHnlyhWRz4cLVLei0OUDDSYiIgLVqlVjXzdo0ACjR49WWPsFBQWYNm0a2rZtiz59+oicq1OnDpYvX86+vnv3rkhfateuzda0ECCtNOyQIUNK7YekZFRVqlSBq6sr3r17h9evX8t1jZI2RkZGcHFxQXx8PF6/fg0DAwP07t1ban9atGgBR0dHsePa2lROmk5l1ZSWlhb69euHgoIC3Lhxg8utSL1+tWrV0LlzZ0RFRbGzHFz7WtLGwsIC7dq1Q2RkJD5//gwrK6tSZzK6desGKysrzv0HqG5LQpcPNBgnJyf4+fnh27dvGDlyJKpUqQI3Nze2SFRYWBj++usvODk5wdvbGwEBAThx4gQGDx7MTqdbWFhg165d8Pf3x5kzZ6Cjo4OdO3eicePGuHbtGt6/fy9SnlqYjh074tu3b2xf9u7dCwCYMmUKDAwM0LFjRxQWFpZ6D4GBgejbt6/c9/7lyxecP38eBgYGMqdyT506hcGDB5dqk52dDS0tLZiamkJXV1dmVsxatWpJPXflyhX4+fmBYRhMnz4dgwYNAgB2+aJ69eq4fv06/ve//7FVyvbu3QsdHR3ExcUhMDAQz58/BwCkpqbi9OnT4PF4+PvvvzFhwgSxhwlFcVRmTWVlZQEQ/9s+ffo04uLiwOfzER0djblz56Jly5ZS20lJSUFISAjMzMxk5i/gqk19fX1Uq1ZNpi51dXXx8eNH+Pr6ws7ODnfu3EHLli0xa9asUt8HUN2yqHuqglJ2MjIymDFjxjB2dnaMq6src/78eaaoqIg9n5eXx7i5uTF//PEHwzDF0+ROTk7MwoULmczMTObz589Mu3btmGnTpjHv3r1jioqKGC8vL2bOnDkMwzDMmjVrGDs7OyYmJkZmX3JycpjZs2czdnZ2TKdOnZi//vqLyc/PF7H5448/GEdHR2b9+vXM+vXrmcWLFzOtWrVipwpLw87Ojvnll1+YtWvXMj4+Pkzr1q2Zbt26Mbdv3xaxmz9/PtOlSxf2GvPnzxebGoyIiBBZPrh+/TrTvHlzZt26dRKvXXL5QBoBAQFMmzZtmAsXLjDJycnM+vXrGXt7e+bp06cMj8djmjRpwiQlJTEMwzCLFy9mJk+ezDAMw8TGxjKTJk1i21m6dCnDMAzD5/OZ6dOnM7m5uQzDMMylS5eYZs2aMbGxsTL7QikblU1TguWDuLg4plu3bswvv/wishwXHBzMTJkyhX19+vRpxtHRkUlJSWEYhmESEhIYOzs7xsvLi1mzZg27BNGnTx/m2bNnItcbMWIE4+7uzvZ12rRpYksMAQEBIssHJ0+eZJo0acL89ddfEu+h5PIBwzDM9OnTmW3btjEMwzCPHj1i7OzsmM+fP0v9HKhuRaEzBRqMqakpDhw4gCtXrmDjxo3w8fHBiRMnsH37dpiYmEBPTw+mpqasvZGREUxMTODk5ISaNWsCKK4S2bhxY9SvXx9AcVGqhw8fAigOtAKkT/sJY2BggI0bN2LQoEFYv349VqxYgePHj2P37t2wsLAQ6cOcOXPY18LnZNG/f3/2W8XHjx8xb948+Pv7o3Xr1jAyMmLtLC0tRa6xbds2ie0dOXIEz58/x9u3b3Hw4EGJtcXlxdjYmA1y9PHxQVhYGEJDQ+Hg4IC9e/eygY2JiYnIz88HUPzZ3blzBytXrsTEiRMxZcoUAMDz58/x7t07HDt2DADw7ds3tG/fHsnJyWx5cYpiqWyaCgsLw+3btxEWFoYlS5agf//+It/G9+zZgwEDBrCvPTw8sGbNGpw+fZr9OwWAMWPGoGPHjgCKAxBnz54Nf39/rFy5UuRemzRpwvaVYRhs375dYr+2bduGa9euobCwEIGBgWjSpAnne5oyZQpMTU2RmZmJyMhIAMUVeatXry71PVS3/0EXUzSYt2/fAgB69eqF4OBgTJkyBZGRkSIPwZKlqEu+1tHREXmtra2NoqIiAP+VlU5ISODclw4dOiAgIABLly5FbGwsVq1aVer73N3d2TW9+/fvw8HBgf1ZtGiR1PdZWFhgxYoVCAsLw9atW0u9hrRpOw8PDyxevBi5ubl48OBBqW2URLifvXr1kmijpaUFOzs7ZGZmAihea122bBk+f/4sMv1qaWmJXbt24e+//4aLiwsOHjwIPp+PDx8+oHr16hgzZgzGjBmDX3/9Ffv27UOnTp3k6iuFO5VNU23atIGvry+srKxw7do1sb6/efNGZLmiSpUqqFevHj5+/Cj1+ra2tpg7dy7OnDmDo0ePSrXT0tKSqs1Ro0Zh7ty5eP/+vUglXC5YWlpi//79uHTpEjp37gwAbNE8qlvZUKdAgzl9+jT7f11dXcyYMQPt2rVDfHy8Qtrv06cPDA0NcfbsWYnnc3Nz8fLlS7G+aGlpYdiwYfD09JTZl/r160NbWxvR0dFo0aIFgoKC2J/p06eX+l7BN7Z3796VamdjYwMAiI6OFjvXvHlz+Pn5YcuWLbh+/Xqp7Qgj3M89e/ZItcvKyoK9vT0SEhLw66+/Yu7cufjxxx9FgpvS0tLg6OiICxcuYPHixTh8+DDOnTuHOnXq4OHDhyIPkNzcXDx9+pRzPynyURk1ZWxsjJ07d+LRo0fYsGGDyDlra2u8evVK5BjDMDK/8Qq0+f79+1LtbGxsUFRUhJiYGLFzXbt2xaxZs7Bw4UJ2rZ4LM2bMgL29PYYPHw5jY2ORc1S3sqFOgQZz9epV3Lt3j32dn5+PjIwMsf3zjFB5i5KvBcckva5duzZ8fX1x5coV7N69G3w+n7XJysrC4cOH0ahRIwDAo0ePcP78eZE2kpOTRfrC5/PZb0zCREVF4cWLFzAwMICtrS37Y25uDgBSA6sOHz4MQHQmgM/ni90PAFy8eBEZGRmsDQC2L+7u7vDy8oKPj49Ex4HP54vcOwCRfgqmiYHi30FBQQGA4gExNTUVnp6eePnyJXg8HjIyMpCeno5nz54hNzcX8fHxSExMZAPSfv75Z3Tt2hVFRUVo2bIl6tevjzFjxuDcuXO4e/culi9fLnI9imKpbJoSXP+7777Dxo0bcfDgQZw6dYptZ+zYsbhy5QpSUlIAABkZGcjOzmaT/ZTUBVCsqyNHjkBbWxs//fSTSF8laXPv3r3skkVJbU6cOBE9evTAlClTkJSUJPZeSdp8/PgxPn78iMLCQty+fRtA8WcrmL6nui0dGlOgweTl5WHMmDHo0KED6tWrh+TkZAwdOpTd4hMZGYl//vkHfD4fffv2xevXr5GWlobr16+jbdu2SEhIwD///IPCwkK4urqCz+cjPDwc8fHxuHfvHtq1a4fevXvDysoKu3btgqenJxo2bAhzc3NYWVlhzJgxrJgZhsGcOXNw9OhRNGrUCBkZGWjdujWmTp0KAAgJCUFoaCjS09OxZMkSVKtWDQzDIDMzE9euXUNoaKjEe0xISEBgYCCAYifg8ePHMDAwQFxcHHg8HtauXYs+ffqgoKAAV69eRUREBLKzs7Fq1Sro6uqCYRgkJSUhKioKt27dwtOnT3H8+HEAxZHPBgYGsLOzw8yZM/H69WuMHDkSY8eORb9+/WBpaYmQkBBERkYiKysLQUFBcHFxEfv2IaBz58549OgRJkyYgNatW4PP5+PQoUOoVq0aOnXqBAcHBwwePBju7u746aefsHr1ajx79gzW1tZYs2YNXr16BRsbG1hbW8PDwwNVqlTBn3/+ieXLl2PZsmWwsbHB8uXLUaNGDUX+GVGEqCyaEsxUhIWFwcHBAR06dICzszNmz56NxYsX49mzZ/Dw8MCgQYPw+fNndsYkKysLu3btQo0aNfDPP//gr7/+AgBs2bIFly9fhq6uLmJiYqCtrY0///wTbdq0AY/Hw5UrV/Dy5UvExcVh9erV7JLKmzdvkJ6ejokTJyIiIgLnzp0DUBzvM3DgQNSvXx++vr4YPnw4hgwZwmrTwMAAoaGhiImJwfv373Hp0iW4uLhAT08PkydPxs6dOxEeHg4fHx+YmZlh3759WLNmjcTPg+pWFFolkUKhUCgUCgC6fEChUCgUCuVfqFNAoVAoFAoFAHUKKBQKhUKh/At1CigUCoVCoQCgTgGFQqFQKJR/oU4BhUKhUCgUANQpoFAoFAqF8i/UKaBQKBQKhQKAOgUUCoVCoVD+5f9JYld5BsogigAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 576x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#df = pd.DataFrame([[1,2,3,4],[, ,  ], [\"sequential\", \"sequential\", \"refreshing\", \"refreshing\"]]).T\n",
    "#df = df.rename(columns={0: \"index\", 1: \"score\", 2:\"mode\"})\n",
    "\n",
    "pos = list(range(2))\n",
    "width = 0.1 # the width of a bar\n",
    "\n",
    "labels = ['SimCSE-BERT-base', 'SimCSE-RoBERTa-base']\n",
    "\n",
    "\n",
    "# Plotting the bars\n",
    "fig, ax = plt.subplots(figsize=(8,5))\n",
    "\n",
    "bar1=plt.bar(0, 78.08, width,\n",
    "                 alpha=0.5,\n",
    "                 color='y',\n",
    "                 hatch='/', # this one defines the fill pattern\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (bi) seq.')\n",
    "\n",
    "plt.bar(0 + width , 78.65, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black',\n",
    "                 label='+TEnc (bi) ref.')\n",
    "\n",
    "plt.bar(0 + width*2, 77.92, width,\n",
    "                 alpha=0.5,\n",
    "                 color='y',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (cross) seq.')\n",
    "\n",
    "plt.bar(0 + width*3, 78.32, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (cross) ref.')\n",
    "\n",
    "\n",
    "bar2=plt.bar(0.5, 78.32, width,\n",
    "                 alpha=0.5,\n",
    "                 color='y',\n",
    "                 hatch='/', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.5 + width , 78.72, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.5 + width*2, 78.36, width,\n",
    "                 alpha=0.5,\n",
    "                 color='y',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',\n",
    "                   )\n",
    "\n",
    "plt.bar(0.5 + width*3, 78.86, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.axhline(y=76.21, color='r', linestyle='--', lw=2, label=\"SimCSE-BERT-base\")\n",
    "plt.axhline(y=76.10, color='r', linestyle=':', lw=2, label=\"SimCSE-RoBERTa-base\")\n",
    "\n",
    "ax.set_ylabel(\"Spearman's rho on STS (avg.)\")\n",
    "# ax.set_xlabel('Context-Aware Lexical Semantic Tasks')\n",
    "#ax.xaxis.grid(True)\n",
    "#ax.set_title('')\n",
    "ax.set_xticks([0.15,0.65])\n",
    "ax.set_xticklabels(labels)\n",
    "\n",
    "handles, labels = ax.get_legend_handles_labels()\n",
    "\n",
    "import itertools\n",
    "def flip(items, ncol):\n",
    "    return itertools.chain(*[items[i::ncol] for i in range(ncol)])\n",
    "\n",
    "plt.legend(flip(handles, 2), flip(labels, 2), loc=9, ncol=2,  bbox_to_anchor=(0.5,1.02))\n",
    "#plt.legend([\"SimCSE-BERT-base\", \"SimCSE-RoBERTa-base\", '+TEnc (bi) seq.','+TEnc (bi) ref.','+TEnc (cross) seq.','+TEnc (cross) ref.'], \n",
    "#            loc=2, ncol=2, bbox_to_anchor=(0.04,1.03))\n",
    "\n",
    "#plt.legend(['+TEnc (bi) seq.','+TEnc (bi) ref.','+TEnc (cross) seq.','+TEnc (cross) ref.'],  loc=2, ncol=2)\n",
    "\n",
    "ax.set(ylim=(76,80.0))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 590,
   "id": "9e995303",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"ablation_seq_ref_v2.pdf\", format='pdf', dpi=800, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 436,
   "id": "46aa8d9a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(76.0, 79.2)]"
      ]
     },
     "execution_count": 436,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 936x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#df = pd.DataFrame([[1,2,3,4],[, ,  ], [\"sequential\", \"sequential\", \"refreshing\", \"refreshing\"]]).T\n",
    "#df = df.rename(columns={0: \"index\", 1: \"score\", 2:\"mode\"})\n",
    "\n",
    "\n",
    "pos = list(range(2))\n",
    "width = 0.1 # the width of a bar\n",
    "\n",
    "labels = ['SimCSE-BERT-base', 'SimCSE-RoBERTa-base']\n",
    "\n",
    "\n",
    "# Plotting the bars\n",
    "fig, ax = plt.subplots(figsize=(13,6))\n",
    "\n",
    "\n",
    "bar1=plt.bar(0, 77.16, width,\n",
    "                 alpha=0.5,\n",
    "                 color='purple',\n",
    "                 hatch='.', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0 + width, 78.65, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='////',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0 + width*2, 78.32, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "\n",
    "bar2=plt.bar(0.4, 76.25, width,\n",
    "                 alpha=0.5,\n",
    "                 color='purple',\n",
    "                 hatch='.', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.4 + width, 78.36, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//////',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.4 + width*2, 78.86, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='xxx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "ax.set_ylabel(\"Spearman's rho on STS (avg.)\")\n",
    "# ax.set_xlabel('Context-Aware Lexical Semantic Tasks')\n",
    "#ax.xaxis.grid(True)\n",
    "#ax.set_title('')\n",
    "ax.set_xticks([0.1,0.5])\n",
    "ax.set_xticklabels(labels)\n",
    "plt.axhline(y=76.21, color='r', linestyle='--', label=\"SimCSE-BERT-base\")\n",
    "plt.axhline(y=76.10, color='r', linestyle='-.', label=\"SimCSE-RoBERTa-base\")\n",
    "\n",
    "\n",
    "plt.legend([\"SimCSE-BERT-base\", \"SimCSE-RoBERTa-base\", 'standard-s.d.', '+TEnc (bi)','+TEnc (cross)'], \n",
    "            loc=2, ncol=3)\n",
    "ax.set(ylim=(76,79.2))\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 433,
   "id": "f983de5d",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"ablation_sd_sts.pdf\", format='pdf', dpi=800, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 598,
   "id": "fc246988",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(70.0, 81.0)]"
      ]
     },
     "execution_count": 598,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#df = pd.DataFrame([[1,2,3,4],[, ,  ], [\"sequential\", \"sequential\", \"refreshing\", \"refreshing\"]]).T\n",
    "#df = df.rename(columns={0: \"index\", 1: \"score\", 2:\"mode\"})\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "\n",
    "pos = list(range(2))\n",
    "width = 0.1 # the width of a bar\n",
    "\n",
    "labels = ['SimCSE-BERT-base', 'SimCSE-RoBERTa-base']\n",
    "\n",
    "\n",
    "# Plotting the bars\n",
    "fig, ax = plt.subplots(figsize=(8,5))\n",
    "\n",
    "\n",
    "bar1=plt.bar(0, 70.95, width,\n",
    "                 alpha=0.4,\n",
    "                 color='grey',\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0 + width, 75.30, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0 + width*2, 75.61, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "bar2=plt.bar(0.4, 73.40, width,\n",
    "                 alpha=0.4,\n",
    "                 color='grey',\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.4 + width, 77.04, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.4 + width*2, 80.49, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "ax.set_ylabel(\"AUC on QNLI\")\n",
    "# ax.set_xlabel('Context-Aware Lexical Semantic Tasks')\n",
    "#ax.xaxis.grid(True)\n",
    "#ax.set_title('')\n",
    "ax.set_xticks([0.1,0.5])\n",
    "ax.set_xticklabels(labels)\n",
    "plt.axhline(y=71.38, color='r', linestyle='--', lw=2, label=\"SimCSE-BERT-base\")\n",
    "plt.axhline(y=73.54, color='r', linestyle=':', lw=2, label=\"SimCSE-RoBERTa-base\")\n",
    "\n",
    "\n",
    "plt.legend([\"SimCSE-BERT-base\", \"SimCSE-RoBERTa-base\", 'standard-s.d.', '+TEnc (bi)','+TEnc (cross)'], \n",
    "            loc=2, ncol=1)\n",
    "ax.set(ylim=(70,81))\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 599,
   "id": "747df6f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"ablation_sd_qnli_v2.pdf\", format='pdf', dpi=800, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6da8ca28",
   "metadata": {},
   "source": [
    "## SICK-R as a standalone task"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 719,
   "id": "9dc12068",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(66.0, 76.2)]"
      ]
     },
     "execution_count": 719,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#df = pd.DataFrame([[1,2,3,4],[, ,  ], [\"sequential\", \"sequential\", \"refreshing\", \"refreshing\"]]).T\n",
    "#df = df.rename(columns={0: \"index\", 1: \"score\", 2:\"mode\"})\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "\n",
    "pos = list([0, 0.6,1.2, 1.8])\n",
    "width = 0.1 # the width of a bar\n",
    "\n",
    "labels = ['SimCSE-BERT-base', 'SimCSE-RoBERTa-base', 'SimCSE-BERT-large', 'SimCSE-RoBERTa-large']\n",
    "\n",
    "\n",
    "# Plotting the bars\n",
    "fig, ax = plt.subplots(figsize=(20,5))\n",
    "\n",
    "bar1=plt.bar(0, 72.22, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[3],\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black',\n",
    "                label=\"base model (off-the-shelf)\")\n",
    "\n",
    "plt.bar(0 + width , 71.84, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black',\n",
    "                 label='+TEnc (bi) STS')\n",
    "\n",
    "plt.bar(0 + width*2, 71.16, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (cross) STS')\n",
    "\n",
    "plt.bar(0 + width*3, 74.13, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='/',\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (bi) SICK-R')\n",
    "\n",
    "plt.bar(0 + width*4, 74.43, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (cross) SICK-R')\n",
    "\n",
    "\n",
    "bar2=plt.bar(pos[1], 68.62, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[3],\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[1] + width , 67.63, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[1] + width*2, 69.51, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',)\n",
    "\n",
    "plt.bar(pos[1] + width*3, 68.39, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='/',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[1] + width*4, 70.38, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "\n",
    "bar3=plt.bar(pos[2], 73.88, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[3],\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[2] + width , 71.46, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[2] + width*2, 70.90, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',)\n",
    "\n",
    "plt.bar(pos[2] + width*3, 74.92, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='/',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[2] + width*4, 74.98, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "bar4=plt.bar(pos[3], 71.23, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[3],\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[3] + width , 68.36, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[3] + width*2, 67.90, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',)\n",
    "\n",
    "plt.bar(pos[3] + width*3, 72.63, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='/',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[3] + width*4, 73.13, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "ax.set_ylabel(\"Spearman's rho on SICK-R\")\n",
    "# ax.set_xlabel('Context-Aware Lexical Semantic Tasks')\n",
    "#ax.xaxis.grid(True)\n",
    "#ax.set_title('')\n",
    "ax.set_xticks([0.15,0.75, 0.75+0.6, 0.75+1.2])\n",
    "ax.set_xticklabels(labels)\n",
    "\n",
    "handles, labels = ax.get_legend_handles_labels()\n",
    "\n",
    "import itertools\n",
    "def flip(items, ncol):\n",
    "    return itertools.chain(*[items[i::ncol] for i in range(ncol)])\n",
    "\n",
    "#plt.legend(flip(handles, 2), flip(labels, 2), loc=9, ncol=2,  bbox_to_anchor=(0.5,1.02))\n",
    "plt.legend(handles, labels, loc=7, ncol=5, bbox_to_anchor=(0.95,0.94))\n",
    "#plt.legend([\"SimCSE-BERT-base\", \"SimCSE-RoBERTa-base\", '+TEnc (bi) seq.','+TEnc (bi) ref.','+TEnc (cross) seq.','+TEnc (cross) ref.'], \n",
    "#            loc=2, ncol=2, bbox_to_anchor=(0.04,1.03))\n",
    "\n",
    "#plt.legend(['+TEnc (bi) seq.','+TEnc (bi) ref.','+TEnc (cross) seq.','+TEnc (cross) ref.'],  loc=2, ncol=2)\n",
    "\n",
    "ax.set(ylim=(66,76.2))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 720,
   "id": "98945213",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"discuss_sickr_standalone.pdf\", format='pdf', dpi=800, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d708d913",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> docs/tranencoder_plottings.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "75547c0f",
   "metadata": {},
   "source": [
    "## training data: the more the better"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 510,
   "id": "70155bb8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.6)\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "#plt.rcParams.update({'font.size': 10})\n",
    "\n",
    "fig=plt.figure(figsize=(8,5))\n",
    "ax1 = fig.add_subplot(111)\n",
    "#ax2 = ax1.twinx()\n",
    "\n",
    "plt.axhline(y=76.21, color='r', linestyle='--', label=\"SimCSE-BERT-base\")\n",
    "#plt.axvline(x=37081, color='purple', linestyle=':', label=\"full-in-domain-data\")\n",
    "#plt.axhline(y=78.32, color='b', linestyle='--', label=\"SimCSE-BERT-base + TEnc (cross)\")\n",
    "plt.axvspan(10000, 37081, alpha=0.1, color='purple', label=\"in-domain training\")\n",
    "\n",
    "#plt.axhline(y=76.10, color='r', linestyle='--', label=\"SimCSE-RoBERTa-base\")\n",
    "#plt.axhline(y=78.86, color='b', linestyle='--', label=\"SimCSE-RoBERTa-base + TEnc (cross)\")\n",
    "\n",
    "\n",
    "# bert-base\n",
    "indices = [10000, 20000, 30000, 37081 , 47081, 67081, 87081, 137081] * 6\n",
    "cross_performances = [77.68, 78.81, 78.46, 78.08, 78.85, 79.15, 79.14, 79.64] + [76.90, 77.59, 78.82, 78.32, 78.69, 79.24, 78.58, 78.65] + [76.00, 78.59, 78.18, 78.50, 78.43, 79.76, 79.29, 78.20]\n",
    "bi_performances = [76.73, 78.14, 78.50, 78.65, 78.40, 79.60, 79.07, 78.96] +[76.96, 77.99, 78.36, 78.51, 78.24, 78.53, 79.15, 78.92]+[76.58, 77.98, 77.88, 78.94, 78.79, 79.94, 79.47, 78.64]\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#indices = [10000, 20000, 30000, 40000, 50000, 60000, 70000, 79345] * 3\n",
    "#cross_performances = [77.69, 78.17, 78.26, 78.46, 78.62, 78.68, 78.80, 79.04] + [77.30, 78.24, 78.46, 78.21, 78.52, 77.99, 78.66, 79.31] + [77.59, 78.13, 78.11, 77.95, 78.41, 78.18, 78.30, 79.24]\n",
    "\n",
    "model = len(bi_performances)*[\"bi-encoder\"] + len(cross_performances)*[\"cross-encoder\"] \n",
    "myDF_tmp = pd.DataFrame([indices, bi_performances + cross_performances, model]).T\n",
    "myDF = myDF_tmp.rename(columns={0: '#sample', 1: \"Spearman's rho\", 2:\"legend\"})\n",
    "\n",
    "#sns.barplot(x=myDF.index,y='Frequency',data=indices,color='blue',ax=ax1)\n",
    "#sns.histplot(x=, bins=10, binrange=[0,100000],ax=ax1, legend=True)\n",
    "sns.lineplot(x=\"#sample\", y=\"Spearman's rho\", data=myDF, ax=ax1, #lw=3, \n",
    "             markersize=10, legend=True, hue=\"legend\",  style='legend', markers=True,\n",
    "             hue_order=['bi-encoder', 'cross-encoder'], \n",
    "             #markers={'bi-encoder': 'x', 'cross-encoder': 'o'}, \n",
    "             palette={'bi-encoder': sns.color_palette()[0], 'cross-encoder': sns.color_palette()[1]}\n",
    "            )\n",
    "#sns.scatterplot(x=\"index\", y=\"Spearman's rho\", data=myDF, size=20, legend=True)\n",
    "sns.set(font_scale=1.0)  # crazy big\n",
    "\n",
    "#fig._legend.set_title(None)\n",
    "\n",
    "#ax2.axhline(.481, ls='--')\n",
    "#ax2.axhline(.267, ls='--')\n",
    "\n",
    "# and here\n",
    "#xtick_names = [\"0-10k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\"]\n",
    "#plt.xticks(myDF.index, xtick_names, rotation=60)\n",
    "#plt.xticks(rotation=60)\n",
    "ax1.set(xticks=[10000, 20000, 30000, 37081 , 47081, 67081, 87081, 137081])\n",
    "#ax1.set_xticklabels([\"0\",\"10k\",\"20k\",\"30k\",\"40k\",\"50k\",\"60k\",\"70k\",\"79k\"])\n",
    "#ax1.set_xticklabels([\"0\",\"10k\",\"20k\",\"30k\",\"40k\",\"50k\",\"60k\",\"70k\",\"79k\"])\n",
    "ax1.set_xticklabels([\"10k\",\"20k\",\"30k\",\"full\",\"+10k\",\"+30k\",\"+50k\",\"+100k\"])\n",
    "\n",
    "#plt.legend()\n",
    "#plt.legend(title=None, loc='upper left', labels=['Hell Yeh', 'Nah Bruh'])\n",
    "\n",
    "\n",
    "#plt.legend(loc='best', bbox_to_anchor=(0.5, 0.0, 0.5, 0.5))\n",
    "\n",
    "# fig.legend(labels=[\"Multi-SimLex (en) word freq. distribution\",\n",
    "#                  \"BERT+Mirror (w/ words of different freq.)\"]\n",
    "#            ,loc=1, bbox_to_anchor=(0.5, 0.37, 0.4, 0.5), prop={'size': 12.5})\n",
    "\n",
    "\n",
    "#ax1.set_xlabel(\"word frequency rank in English Wikipedia\")\n",
    "#ax1.tick_params(axis=\"x\", bottom=True, top=True, labelbottom=True, labeltop=False)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 473,
   "id": "da29c352",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"performance_against_num_sample_v2.pdf\", format='pdf', dpi=1200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 205,
   "id": "0a063043",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfkAAADdCAYAAAC4/AtwAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAABrmUlEQVR4nO3dd3hT1f/A8XdW27Tp3i2rjLKn7CEi8NOKKA5cOHCgIggqiOJAUIYbURRBlCEICAjiFxdb9h6tBYpAoXu3adpm398fsbEhaWmhA8p5PQ+P5J6be86NIZ9zz5RJkiQhCIIgCEK9I6/rAgiCIAiCUDNEkBcEQRCEekoEeUEQBEGop0SQFwRBEIR6SgR5QRAEQainlHVdgOqk1+uJi4sjODgYhUJR18URBEEQhBpnsVjIysqiXbt2eHh4OKTVqyAfFxfHiBEj6roYgiAIglDrli9fTteuXR2O1UmQT0pKYv78+TRv3pycnBy8vLx4/vnn7WlfffUVgYGBaLVaJkyYgK+vb6WuGxwcDNhuNCwsrMbKLwiCIAjXivT0dEaMGGGPgWXVSZCfOHEir776qr3G8eijj9KkSRP69+/PU089xYIFC4iKimL79u28/PLLfPfdd5W6bmkTfVhYGA0aNKix8guCIAjCtcZVN3WdDLxLSEhAp9PZX3t4eFBYWMjq1avx8fEhKioKgL59+3LkyBEOHz5cF8UUBEEQhOtanTzJDx06lHfffZdmzZphNBrx9PTk7rvvZsyYMTRq1Oi/wimVNGrUiL1793LTTTc5XEOr1aLVah2Opaen10r5BUEQBOF6UCdB/q233uLNN9/kwQcf5Oabb2bOnDnIZDLS0tLo0aOHw7kajYa0tDSnayxZsoS5c+fWVpEFQRAE4bpTJ0HeaDTSokULYmJimDx5Mm+99RbvvfceMpnMafi/1Wp12c/wxBNPcM899zgcKx18IAiCIAhCHQX5l19+mVdeeYXWrVvzww8/8Oijj9KiRQvCwsKcmuALCgpcjpT38fHBx8entoosCPWKxWpBZ9ShcdOgkIs1JQShvqr1gXd5eXn89ddfNG3aFIBmzZoxYcIE9u3bR//+/Tlz5oz9XJPJREpKCn379q3tYgpCvaUz6tiXso89SXvYcn4Lx9KOkaHLQG/W13XRBEGoZrUe5P38/GjYsCEnTpz4rxByOV26dGHYsGGkpaWRmZkJwI4dO+jWrRsdOnSo7WIKQr0jSRLJ2mR2XdiFyWwixCsEfw9/8vX5HEk7wvbE7ey+uJvEvES0Bi1WyVrXRRYE4SrVenO9TCZjwYIFzJs3j9OnT+Pm5kZhYSFPP/00CoWCefPmMXv2bBo1akRWVhZz5syp7SIKQr1jMBuIz4onrTCNQM9AlHLbP325TI63uzfe7t4A6M16EnITsGRbUClUhGvCCdWE4uPug5vCrS5vQRCEK1AnffJNmzblo48+cpnWpk0bZs2aVcslEoT6K7ckl2Npx7BIFkI1oRWe66H0wENpG/xqtprJ0GVwseAiMpkMfw9/Irwj8Ff746XyQiaT1UbxBUG4CvVq7XpBEP5jsVo4m3uWf3L/wdfD1x68K0spV+LrYVtSWpIkSswlxGfFY8WKh8KDCO8Igr2C8XH3sbcMCIJwbRH/MgWhHioyFnE84zhavZZgr2DksqsbfiOTyfBUeeKp8gTAZDGRrE3mfP555MgJ8goiXBOOn4cfapW6Om5BEIRqIIK8INQjkiSRWphKXGYc7gp3gr2cN6yoDiqFCj+FHwBWyUqhoZDMokwkJDQqDRHeEQR6BuLj7nPVFQxBEK6cCPKCUE8YLUbis+JJ0aYQ5BlUa03ocpkcjZsGjZsGsA3yO5t7loTcBJQyJaGaUMI0Yfi6++KudK+VMgmCYCOCvCDUA2UH14Vp6nabZXeluz2YW6wWcopzSNGmIEOGr4cvEd4RBKgD0LhpxOA9QahhIsgLwnXMYrVwLu8cZ3LOXNHgupqmkCvwcffBx922OqXerOdUzimskhU3uRsR3hGEeIXg4+6DSqGq49IKQv0jgrwgXKeKjEWcyDhBvj6/WgbX1YZLp+ilFqaSWJCITJIR6BlIhHcEfh5+eLl51XFJBaF+EEFeEK4zpYPrYjNj8VB4EOIVUtdFuiJKuRI/Dz/Adk/FpmJiM2KRkFCr1ER6RxLkGYSPu49YX18QrpAI8oJwHTFajJzMOklKYQoBHgH1polbJpPh5eZlf4I3WoxcyL/A2byzyGVyQjxDCPcOvya7JAThWiaCvCBcJ/JK8jiWfgyT1USIZ0i9HrTmpnDDTW1bRtcqWSkwFJCuS0dCwsfdxz54z9vd+7rophCEuiKCvCBc40oH1yXkJODr7msfxHajuHSKnt6s50zuGSxW2/r6YV5hhGpC8fXwFevrC8IlRJAXhGtY2cF1IV4h4qkVx8F7FquFzKJMkrRJYn19QXBBBHlBuAZJkkSaLo3YjFjcFG7X7eC6mqaQKxzW19eb9ZzMOolFsuCh9CDcO9w+RU+sry/ciMS3XhCuMUaLkVNZp0guTK5Xg+tqmkwmQ61S29fON1vNpGhTOJ93HrlMTpDnv+vrq/3sa/ALQn0ngrwgXENKB9eZreZ6P7iupl06RU9n1HEi8wQSEl5KL0I0IWhUGjxUHrgp3HBXuOOmcBOfuVCviCAvCNcAq2TlfN55TuecxsfNp0YH15VuGmORLChkCqySFa1BW2P5XQtkMpnT+vop2hTMVjMS0n/nYWsN0Kg0aNw1eKm88FD+WwlQuqOSq0QlQLiuiCAvCHWs2FTMiYwT5JXkEaQOqtGFXwLUAfx08idm7ZpFTkkOgepAJvedzL2t7yW3JLfG8r3WlF1fvyxJkjBbzeiMOvL0ebZKgCTBv3FdhgwvlW0+f2mlwV3pbm8JEF0rwrVGBHlBqENphWmcyDhRK4PrfNx9+OnkT0zcNNF+LKckh4mbJiIhcWeLOykyFdVoGa4FFbVkyGQyVApVucFakiRMVhNag5bcklxMVlOZRJDL5XipbBUAL5UXGneNQ1eAqAQItU0EeUGoAyaLiVPZp7hYcJFAdWCt/PjLZXJm7ZrlMu39Xe/TNrgtQ1cMtT3lKmxPuh5Kj//+rvBwSHN1Ttn/Ohx3dawO+sCvtiVDJpPZFuopZz6+VbJispjI1+eTVZSFRbI4dAcoZApbK0CZ7oDSrgA3hZuYASBUO/GNEoRalq/P52jaUUxWE6FeobUS5AoNhYDtyd2VnJIcPFWeWCQLxaZiik3FNV4msDV/uyncbMHfVQXi34pFhRWJiioXZSoiYV5h5bZkANzV8q6rHpsgl8lt+eLcFQC2SoDRYiRPn0dGUQYWq8XeFYBkGyxYGvy93bxRq9QO3QFiDX+hqqoU5FNSUpg/fz6xsbEolUp69uzJk08+SUBAQE2VTxDqjdocXFfKaDGyJn4N3x79lpX3ryRQHegy0AeqA2ng04C9T+3FYDGgN+sxmA0YLAb7f/VmvcNrg9n1MadzK0gzWU22v1sMYKjZz+K3Eb+V25Ixa9csBkQNYH/KfkK9QgnThNXIGvlymbzC61qsFkxWEznFOaQVpmHF6pDupnBDo9Lg5eaFt7u3vUJT2hogFksSLlXpIB8bG8sTTzyBSqWiefPmBAUFceLECe69914WLVpEVFRUTZZTEK5rpTus5Zbk1vjgOrBVKDaf28yXB78kpTAFgB0XdvBa39eYtGmS0/mT+07GKlnt/dGlo9BrmsVqwWgx2gO/q8pBhRWJS44ZzAb0FtfHPVWeFbZkFBoKGfPrGPsxX3dfQjWh9qBf+t/Svwd7BVd787pCrkAhV5RbETBbzZisJjKLMknRpmCVrP+1BADuCnf7gECNm8be0lHaxSAqATeeSn9DP/jgA55//nkef/xxPDz++wKmpaUxd+5cZsyYUSMFFITrXXphOicyT6CUKWtl5brDaYeZs38O8VnxAET5RTGu+zj6NupLoGcgcuTXzOh6hVyBWv7fAjY1yc/Dr8KWDKVcSZfwLmToMsgsyqTAUECBoYCEnASX1ytdYCfUy1YRCNX8VxkI1YQS5hWGv9q/WgOrUq5EKVdWWAkwmA0UGgoxWU0O4wGQQK1S/zczQKwRcEOodJAPDw/n2WefdXlcpRIjRgXhUiaLidM5p7mYf5EAdc2vXHc29yxzD85l58WdAAR5BvH8Tc9zZ/Sd9ifO3JJc7mp5F8NaDcMqWZHL5Fgl6w0xfc4qWZncd7JDn3ypyX0nE+IVwoI7F9jPzS3JJaMogwxdBum69P/+XpROhi6D7OJsMosyySzKJJZYl3mq5CpCvEIcg/8lrQLV2WpSWgkor9JktpopMZWg1WudKgFl1wgorQiINQKuf5UO8kFBQS6P5+TkcOLEiWorkCDUB/n6fI6lH8NoMRLiVbMr12UVZTH/8Hw2JGzAKlnxVHnyeIfHGdF+hMsf+/q+8E15tAYt97a+F+CyLRmlT+lBnkG0DW7r8npmq5nMokwydBlkFP1XEShbISgwFJBSmGLvMnHFS+VVbktAqCaUEK+QahsfUFoJwEV9szJrBHiqPG3TA91sAwPLzgwQOwBemyod5IODg/nggw+4/fbb0Wg0ZGdns2fPHtasWcPdd99dk2UUhOuGVbKSmJ/I6ezTaNw0BKoDayyvImMR35/4nmWxy9Cb9ShkCoa3Gc4znZ8h0LPm8r2eVWdLhlKuJMI7ggjviHLPKTGVOAV++9//PV5kKuJc/jnO5Z8r9zr+Hv5O4wPKvg7yDLrq8QFXukaADBmSJIk1Aq5Rlf5WPPXUU3z22Wc89thjmEy2/7kKhYLhw4fz8ssv11gBBeF6UWwqJi4jjuyS7BodXGe2mll3ah0LDi8gT58HwIAmAxjTbQxN/JrUSJ71SW22ZKhVapr4NSn3/4skSWgNWqeuAHvF4N+/5+nzyNPncSr7lMvryGVygj2DXQ4ULP2vn4ffVbUoiTUCrk9V+lRfeuklRo4cyZEjRwBo27YtoaGhNVIwQbielB1cF+pVM/8mJElie+J2vjj4BRcLLgLQIaQD43qMo1NYpxrJU6hZMpkMXw9ffD18iQ6MdnmOxWqxjw9I16U7tQRk6DLIKcmxHyuPu8KdEK+Q/4K/i5aBqxkfINYIuDZVuerk5+fHrbfe6nBs8+bNDBo0qNoKJQjXi9LBdRfyLxCgDqixfsnjGceZs38OJzJs418a+TRibPexDGgyQAyGqucUcgXBXsEEewXTLqSdy3OMFqNtfMC/LQKXtgSk69IpNBaSpE0iSZtUbl4aN43TmICygwRDvEKu+DtelTUC0nXpWCSLrSvg39YAsUbAlal0kM/IyGDx4sWcO3cOg8GA1WpbpMFqtXLq1CkOHTpU6UzHjx/P77//7nAsKCiI3bt3c+DAAX766ScaNGjAuXPnGDVqFK1bt670tQWhthToCziWfgyD2VBjK9ddyL/A3INz2Za4DbD1zY7qMop7W98rmjcFOzeFGw18GtDAp0G55xSbil2OCSjbTaAz6tAZdZzNO1vudQLUAU4VgLIDBwPVgVf01F0dawR4qWwVAC83L9RKtUN3wI1aCaj0r8QzzzxDXl4eXbt2xd/f3+EHLS0trdIZZmRk4Onpyffff49abRv5u2/fPjIyMkhJSeGVV17ht99+w9vbm6SkJB544AHWr18vugWEa0bp4LpTWafwdveukUFuuSW5fHPkG346+RMWyYK7wp1HOzzKYx0eq7WFauojSZIoMhVRbCpGLpPbnhIlW4BRypWo5Cr7CPT61kLiqfIkyj+KKH/XC5dJkkSBocBxlsAlMweyirLILckltySX+Ox4l9dRyGwtD2UrApdOHfR1963y51uZNQKMFiNphWlijYAyKh3kMzMz+fHHH2ncuLFT2u7duyudocViYebMmQ4f6NKlS3nkkUdYu3YtISEheHt7A9CwYUOio6P54YcfxOA+4ZpQYiohNiPWNrjOs/oH15WYSlgeu5ylJ5baA9GwlsN47qbnCPYKrta8bhSSJNnX45eQCPEKoWVgSzzdPDFZTJisJvQmPUWmIkrMJRQZiygwFDhMH0Oy9Z+XrQioFKp69XQok8nw8/DDz8OPVkGtXJ5jsVrILs527hYoM3AwtyTXPnaAcoYIuCvcHboELh0oGKoJxVPlWaXyizUCXKvSk3xGRobLIF/eHHpXIiIcp5vo9XpOnz5N586d+fXXX0lPT0eSJPsHGhwcTFxcnNN1tFotWq3jKNn09PRKl0MQqipDl8GJjBPIZfJqH1xntpr5X8L/+Prw12QXZwPQr1E/xnYbS7OAZtWa143g0sAe5BlEi8AWBKgDXO4j7+r9JqsJk8WE0WK0VQTMets1jcWUmEvI1+djsVqQyWz9xrJ/awSlwabsn/pCIVfYns41oVDOPwGD2UBWcZbDIMFLpxAWmYq4WHDRPoDUFW83b5eLCJVWDkK8Qqo0La8m1wi4lisB5X771q9f7/A6ODiYxYsXk5ycjFz+X+3VarWyceNGvv322ysqwPbt27nlllsAuPXWW1m6dCk//PADI0aMoLCwkHPnzhES4rwU6JIlS5g7d+4V5SkIVWGymEjISSAxP7HaB9dJksTupN18fuBzzuXZ5km3DmrN+B7j6RrRtdryuRFIkmR/EgcI9AysUmAvq+x0MS+8yj3PbDU7VAQMZgMlppL/WgVMRRjNRoe+4/rePeCudL/s+ACdUec0ZfDS8QKFxkIKcws5k3vG5TVkyGzjA8rMFLh0f4FAz8BKtbZUdo2AQkMhuSW5tkrAvxW7a32NgHKD/LJly1w+QW/dutXp2NV8OTdu3MjYsWMB6NWrF5999hkrV64kLi6Otm3bkpCQQJ8+fZze98QTT3DPPfc4HEtPT2fEiBFXXBZBuFRNDq6Lz4pnzv45HE47DECkdyQvdHuBwU0H16tm4JpWbCqmyFSEJEkEqANoHtb8igL7lbhcEzH8N3+8tCJgtBhv+O4BjZsGTYCm3FYqSZJsU+1crSb477Gs4ixySnLIKcnh76y/XV5HKVcS4hlS7mqCoV6h+Lj7XPbfdXWtEWAfGKjyqpHuPlfKDfKPPPIIjRo14qabbqrwA7BYLFf8RK3T6UhNTaVly5b2YzExMcTExAC21gSz2cx9993n9F4fHx98fGp+q06hZpgsJtJ0abgr3PFUeaJWqa+pZk2rZOVi/kVOZp+0rVxXjYPrUrQpfHnoS/48+ycAPu4+PN35aYa3GS6WBq2kSwN7M/9mBHgG1Mj2sFfLPn+8gkpH2e6B0oqAwWywVQRMJRSbiinQF2C2mp0qAgqZApVCVa+6B2Qy21N6gDqA1sGuZ1eZrWayi7MrXE0wX59Pqi6VVF1quXmplWqnloBLpw5e7ntV2TUC5DI5ZouZXHMuRouRME1YjT/ll/ttuPPOOx36xr/55hsaNmzI7bff7nCeQqFwuXFNZWzevJnBgwe7TCspKeGLL77gueeeo0mTJld0feHaVGgo5GjaUYpMRbZ+TBkggZebFwHqAPw8/OxTYGrjaexSJaYS4jLjyC7OvuLpQK7k6/P57uh3/Bj/I2arGTeFGw+1fYiRnUbWyt7y17vSZnCrZMXfw58OIR2u2cBeVZd7Uix1afeA0WKk2FhsbxUoNhVjMBscxglIkoRcJrdXBEpbBq737gGlXGkPwuXRm/VkFmW6rgj8211QbComMT+RxPzEcq9T3rbDpS0DIV4hFVau5DI5Ed4R/HTyJ4d9E97s9yaPd3y8RpehLrdUbm6OX7aFCxfy8MMPOwV5wGHr2arYuHEjU6ZMcTpuNBp57bXXuOWWWxg/fvwVXVu4NqUXpnMs/Rhqldpp29XSBT2StckOC2D4ufsRoA5A467BU+WJh9Kjxpotyw6uq65tYfVmPav+XsWiY4vQGXXIkDGkxRBGdx1d4Q+U4BjY/Tz8aBfSjgB1QK1sTXstEt0DVeOh9KCRbyMa+TZymS5Jkm18wKWrCZYZL1CZbYdlyGzbDrtYRChUE0q74Hb8dPInhx0Qc0pyeOXPVwAY231sjT3RV7pd55133kGv17tMW7JkCSNHjqxSxrm5ueh0Oho2bGg/lpKSwpEjR/j777+577776N+/f5WuKVy7LFYLCTkJnMs7R6A60OUX2tWTTOmI1+zibPviF3KZHB93H/w8/PD38EetUuOp8ryqZkqz1UxCdgKJBYn4e/hXS7O5VbLy65lfmXdonn250R6RPRjXYxwtA1te5t03Lr1Zj86oswf2tiFtCVQH3rCBvaoq2z1QOq/8Ru4ekMlkeLt74+3uTfOA5i7PqWjb4dLKQXZxNlnFWWQVZxGH81i230b8xqxds1xef8bOGTzY7sEKNzq6GpX+v7Nu3TouXLjAsmXL0Gj+W4zDaDTy999/VznIBwQEsGLFCodjkZGRREZGMnTo0CpdS7i2lZhKOJZ+DK1BW+XBa0q5EqWbEi+3/0Y4S5KEwWIgRZvyXxPbv4tdlPbjeao88VR5Vqq5X2vQciztGCXmEkI8q2db2H3J+/h8/+ck5Npq/i0CWjC+x3h6Nuh51deuj+yBHSs+bj60CW5DkGeQCOw15HKjyUtZrBaHioDJYqLI+N/MgdLugUtnD9Sn7oHKbjucVZTlNGWw9L9eKi9ySnJcvjenJAeTxVRj5a/SfvJ5eXk0a9bMaQpdVVa8E24sOcU5HEk/ggIFQZ6VX0+hIjKZDA+lh1NfrMliW/c6tTAVCQlJklDJVfir/fFX++Pj7oNaqUatUtu3GC0dXFc62vVqJeQk8Pn+z9mXsg+AUK9QRncdTUzzGLHBxiVcBfZAz8AqL4Ii1ByFXIFarkZN1bsHik3FFJttaxVU1D1QtiJwvf4bUcqVhHuHE+4d7jLdz8OPQHWgy0BfXstmtZWtsieOGDECtVpNs2bOUx527NhRrYUSrn+SJHE+/zynsk7h6+HrEJB93H2Qy+RYJAsKmQKrZK2W7T9Ln0y88bYfs1gtFBmL7HNbZTIZcpkcjZsGGTLy9fkEqAOuuskxXZfOvEPz+PXMr0hIeKm8eLLTkzzU7qF6MTCsuujNeoqMRVgkC97u3iKw1wNX2j1gNBvRmXT27gGtQVtvuweskpXJfSc79MmXerPfmwR71txqlpX+tNq1c737ESD6zgUHRouR2IxYMosyneaCBqgDnEaYTu47mXtb30tuSW61l0Uh/3d+Ks7N/War+aoH1xUaCll8fDEr4lZgtBhRypUMbzOcpzs/jZ+H31WWvn4o28fu7e5Nq+BWBKoDHbpghPrtRu8e0Bq03Nv6XgCXo+uviSd5QagMrUHLkbQjmCwmpwDq4+7jcoRp6eu7Wt5VLU/0l1Pa3H81jBYja+LX8O3RbykwFADwf83+jxe6vlDhSl83CoPZQKGpEKv138Ae1IogzyAR2IUKVaV7oGxFoMRUYq8IlJhKbN0Dl2xQU9fdA7kludzV8i6GtRqGyWrCS+VVt/PkBaGqUrQpHM84jrebN95qb6d0uUxe7gjTWbtmMazVsBou4dWTJIlN5zbx5cEvSSlMAaBLWBfG9RhX7l7fNwp7YJeseCm9aBnQkmCvYBHYhWp1uYVnwLl7wGQx2WcPFJtsew9oDbaNauxP/BIgA6VMaZ9CWN3dA6UPMdnF2fRo0KNWlrsVQV64amarmdPZp7lQcIFAdWC5/ygskqXCEaZpujTm7JtDzwY96RbR7ZoLDofTDjNn/xzis2xbbEb5RTGu+zj6Nup7TTUN1iajxYjWqHUI7EFeQWI7XKFO1Wb3QGnLwLX6G3BVQV6r1YqlZW9wRcYijmUco8hYVOH0M6PFSE5xToUjTAsNhaw5uYY1J9egkCnoGNqRng160rthb6IDo+tsYY5zeef44sAX7Ly4017W57s+z9DoodflIKCrZbQYKTQWYrFa8FR5isAuXLeqq3tAa9Bec90DpSr9C/Xhhx8ik8m45ZZb6Nq1K6+//jobNmwgMDCQr776ig4dOtRkOYVrUKYuk2MZx3CTuxGoLn9ZxqyiLCZtnkS7kHaM7zmeKducVzmc3HcyHgoPnrvpOfYm7SUuK44j6Uc4kn6Erw59hb+HPz0b9LT9iexZo8tAli33giML+Pn0z1glK54qTx7v8Dgj2o+44eZvXxrYmwc0J9gz2DZL4Rp9ghGE6lCZ7gHAqSJgMBsoNhfbWwa0Bi1myQzYKg4yauffTaWD/IYNG1i4cCGtWrVi9erV/Pzzzzz33HPExMSwZMkSEeRvIFbJytncsyTkJODv4V/h1Jlj6cd4bfNr5JTkkFWUxeS+k/FUepY7un5Ul1GM6jIKrUHLgZQD7Evex97kvWQUZfDbP7/x2z+/ARAdGE3vBr3p2aAnHUM7VmvfVpGxiO9PfM+y2GXozXoUMgXD2wznmc7P1Erl4lphspgoNBZilsyolWoR2AWhAqXdAxVNB7VYLfYxArXVHVnpIH/XXXfRqlUrTCYT8+bNo2vXrrz88suAba954cZgMBuIzbRNjwvxCim3CV2SJNaeXMtHez7CIlm4Kfwm3h/4PkaL0T7C1CpZ7YvSXDp9zsfdh0FNBzGo6SAkSSIxP5G9yXvZm7yXI2lHSMhJICEngcXHF+Op8uSm8Jvo1aAXvRv2vuLR7WarmXWn1vHNkW/s5RnQZABjuo2hiV+TK7rm9cZkMaE1aLFgwUPhQVP/poR4hYjALgjVQCFXoJAranXtjEoH+ZKSEoqKivjiiy9IS0vj888/B8BgMLB582ZeeeWVGiukcG3I1+dzJPUIEhKhXqHlnmcwG/hg9wdsSNgAwCPtHmFcj3H2/uuqTpOTyWRE+UcR5R/FI+0fQW/Wcyz9mD3on8s7x86LO+195g18GtCrQS96NuhJ1/CuTjXmSxfjsVgtbDi9gS8OfsHFgosAdAjpwLge4+gU1qlKZb0e2Z/YrWY8lP8Gdk0I3m7eIrALwnWu0kF+6NCh3HfffWRlZfHaa6/Rrl07Nm3axLx580hJSanJMgp1TJIkkgqS+Dvrb7zdvCvsj07XpTNp8yTis+JxV7jz1s1vEdM8plrL46H0sPfPv8zLZOgy2Ju8l33J+ziQeoBkbTKr41ezOn41SrmSDqEd7E37vRr2Yt3JdQ7dBS/3epnGvo1JKkiikU8jxnYfy4AmA+ptgCvd27rYVGwP7FF+USKwC0I9JJMkSbr8adeH5ORkBg4cyJYtW2jQQCxIUh1MFhMns06SrE0m0LP86XEAR9KO8PqW18ktySVcE85Hgz+iVVArl+daJSv5+nz7WvLVxWK1EJ8Vbw/6cVlxtt3rgIfbPUyb4Da8ve1tp/e9N+A9mvg1oUVAi3o1Yt5kMWGwGNCb9fbRv6W7+AWpgwj2CsbH3UcEdkG4jlUU+8r9NYuLiyMzM5MmTZrQpEkTh01phPrPYDaQVpjGP3n/YLVaCfEqf3qcJEms+nsVs/fNxiJZ6B7ZnZm3zix3WVdJksgqyqKhb0N0Rh2ZRZnIsG35eLV9VQq5gvah7Wkf2p5nb3rWPoBvb/Jenur8FA+tecjl+z7b9xn7n9lPvj7/qvKvK1bJisFswGAxYLL+u6PVvzvz+Xn44a/2x0vlhafKEw+lhwjqgnCDKDfIP/XUU2i1tr7TqKgohgwZwtixY2utYELd0Bl1XCy4yMWCi8iQ4efhV+GTrd6sZ9auWWw8sxGAxzo8xphuYyp8T3ZxNg19G9IupB0ymYwSUwk5JTlcLLhIZnEmcmwbyFTH4JSyA/i83b0rXIyn9In/WmeymNCb9RisBkob4uQyOX7ufoRoQvB190WtUuOp8qxXrRKCIFRdub8Aa9euRavV0rhxY4f944X6R5Ik8vX5nMs/R6YuE5VcRaA68LKLz6QVpvHq5lc5lX0KD6UHU26ewv81+78K35NTkkOwVzBtgtvYnybVKjUNVA1o4NOAYlMxOcU1E/AVMkWFi/HU1WI75SldjUtv1v+3O9e/T+eBnoH4efjh5eaFWqkWT+eCILhUbpBv2LBhpS+ycuVKHnrIdTOocO2yWC1kF2fzT+4/aA1a1Eo1wZ7BlQoWh1IP8fqW18nX5xPpHcnHgz+mRWCLCt+Tb8jH282bDqEdyl35yVPliaevJw19GzoG/KJMFDLbjnJXGvAr2u5xct/Jdfokb7QY7c3tpX3nCpkCX3dfwjRh+Hj42McviKdzQRAqq9K/FvHx8Xz++eckJiZiMpnsx61WK5mZmSLIX0eMFiNphWmczT2LwWLA28270luuSpLED3E/8Pn+z7FIFno16MX0AdPx9fCt8H2FhkJUMhVdwrtUeuGaSwN+dnH2VQX88rZ7rMmtbi9lsVowWAwYzAb76lcAXiovAj0DCVAH4KnyRK1S465wF0/ngiBclUoH+bFjx+Ll5cWtt96Kp+d/K/pIksT27dtromxCNSs2FZNUkMSFggtIkoSvu+9lg3NZerOe6X9N5/ezvwPwZKcnef6m5y+7HnOxqdg2IK9B9wpXx6uIp8qTRr6NaOTbiCJjEdnF2SRpk8gsykQuk+Pt5l2pa5fd7rGixXiuliRJtqdziwGjxWh/OlfKlPip/QjXhOPrYes7VyvVdbKmtSAI9V+lg7zFYuHbb78lJMT5ia9///7VWqir9eGyQ3j5JNpf9+0YyZA+UeiNZqYt3Od0/sCujRjUvREFOgPvLz3olH5Hryj6dY4kK6+ET1ccdkq/p39zurcNIzmzkC/XHHdKf3BQNJ2iQziXUsA3P8c6pT8e04bWUQGcPJ/L0t/indJH3d2eppG+HEvIZNXmBKf0Mfd3pEGINwf+Tmfdjn+c339vCwpJZ8fRJOLjpTLNvXkAPDA0EC9PBUfjijj2dxEyoHPLENq30qBQSvh4qcgtyeHhVU+SVHwGJR4MUr+C57m+LD2Xw5MP2r4Tuw8WknCuxCFvhULijjsU9GrYiw3bkzh+Jssh3dvTjTdGdgdgycZ4Tl1wDLZBvmomjLgJgG/Wx3IutcAhPSQgmHtvD+ZiwUV+/DWV/AIJpUxpfwIOC3EjZoAfAGt/zUVbaAYy7e9vGOHOoH62is6qDTkUl1gcrt+0kQf9e9k2YVq2NguT2XHGaXRTNT1uUmMwG/hhbYFtINy/D98KmYIubfyJ6R2NEg8+/f7vf/v99UA6kF7vv3uvPHwTwf5qdh5N4de9553SX3+8G74adzYfuMiWQxed0t95picebko27j7PruPO63HMeqEvAD9t+4eDJ9Md0txUCqaN6gXAyk2nq/27FxmsYezwTgDMXX2MlCydQ3rTCF9GDWsPwCfLD5Nd4Phvo1XjAJ4Y0gaAmYsPUFhsdEjv2CKYhwa3tH0O3+zFaHL8bnZrHca9A5oDMPmrXVzqRv/du5G+ewlnE53KV6rSI40mTJjAiRMnXKZZLBaXx4U6JP27RKley6G0w+QU5+Dj7nPZ/lwZ8MBtUWRqthGzpg83LWpNz2978Oe5P5l52xT85JHc7zWbZqq+ly/Cv3s6d4vsho97zexWqFIoaezXmH6N+xGmCcNT6YmEZFsf2mrCYq3e76ZVsjqsP60z6igyFaFx06BWqvF298bX3Rd/D398PXwJ9w4n0icSXw/fa25gnyAI9V+lF8P58ssv2b9/P926dXPoJ5QkiW3btvHTTz/VWCErSyyGYwvsGUUZnMk5g96sR+OmqXDDhEv5uPuw4fQGl4PTZtw6gztb3PnfPOwKmK1msouz6RrRlVBN+Uvg1hSdUUd2ka0Pv8hUhEKuwNvNGzeFW6Xeb7aabdPUzAaskhVJJiFHjre7ty2Au/vi6eaJp8qz0tcUBEGoCVe0GM6lDh8+TGxsLElJSQ5B3mw2k52dXX2lFa5IiamEFG0K5/LPYbVa8XH3uaKnZ6tkZdauWS7TPt37KQ+2ffCyC8ZYJSvZxdm0D2lfJwEeQOOmQeOmobFfY4pMRWQWZZJUkES+Pt8h4EuSZF8RzmQxgcxWcXVXuuPv4Y+/rz8ad419ZLt4GhcE4XpS6SD/yCOP8PbbbxMVFeWU9sMPP1RroYTK0xq0XMi/QIo2BZlchp97xYvXXEpn1HEo9RAHUw9yMOUg39393VUtGCNJElnFWUQHRtPIr1GV7qUmyGQye8CP8otCZ9SRVZzFxYKL9oCvcdMQ6ROJn4efPZiLp3NBEOqDSkeDgQMH4qpl//DhwwwaNKhaCyVUTJIkcktyOZt3lpziHNwUbgR5BlVqupXerOdExgkOph7kQMoBTmafdAjcerP+qhaMySrOoolvE5oHNK/6jdUwmcy2dK63uzdRflEYLAbcFG7i6VwQhHqr0kFekiR27dpFXl6eQ7BPTU3lgw8+4Mcff6yRAgr/MVvNZOoy+Sf3H4pMRXiqPC87v91sNXMy66TtST31IMczjmO0/DeKVyFT0DG0I90ju9MtohuNfBtd8YIx2cXZhGnCaBXc6pqf3y2TyWp1T2dBEIS6UOkgP2XKFNasWQPYfiBLA71MJqNDhw41UzoBsG0Wk1KYwtncs5itZnzcfcoN7pIkcTbvrP1J/UjaEYpMRQ7nRAdG0z2iO10jutI5rLPDfuvFpuIrWjAmT5+Hn4cf7UPbiydjQRCEa0Slg3xiYiK///47QUFBrFy5kmeeeQaAb7/9lltuuaWmynfDMllMZBdn2/f8LjIWlTsFLrUwlQMpBziYepBDqYecmtob+jSkW0Q3ukfaAnt5u8OVquqCMVqDFneFO53DO4slVwVBEK4hlf5F7tatG02aNAFAr9ej0+nQaDQMHjyYyZMns3z58poq4w0npziHpceXMmPnDJdP0rklufaAfiDlACmFjgs1BKoD7c3v3SO7E6YJq3IZtAZtpc4rMhYhSRJdI7qKwWqCIAjXmEoH+QsXLjB79mwGDBjAvffey8SJE3n44Yf5/fffOX36dJUyHT9+PL///rvDsaCgIHbv3s2ePXv4888/adKkCefOneOWW27h1ltvrdL1r2cmi4mlx5fyyp+v2I/llOQwcdNETFYTGboMPtv/mcN7NG4auoZ3pVtkN7pFdCPKL6pW+sT1Zj16i55eDXqhVqlrPD9BEAShaiod5F9++WXefPNN1Go1zz//PEOGDOHFF1/EZDIxZsyYSmeYkZGBp6cn33//PWq1LTDs27ePjIwM8vLymDRpEps2bUKtVlNcXMzNN9/Mxo0bCQ2tm/nWtS27OJsZO2e4TPt4z8d8f8/3zDs0j45hHeke0Z1ukd1oFdiq1tc+N1qMaA1aejboibe7d63mLQiCIFROpYN8w4YNWbp0qf310KFDGThwIFarFZWqcruKgW0J3JkzZzo8aS5dupRHHnmE5ORk8vPzMRqNqNVq3N3dsVgslJSUVHDF+sVoMVY4T72hb0O2Pr71ijd6qQ5mq5nckly6RXTDX+1fZ+UQBEEQKnZVw6A9PT3x8vLi22+/rfR7IiIiHAK8Xq/n9OnTdO7cmdatWxMVFcXEiRPR6/X88ssvPP300/axAGVptVqSk5Md/qSnpzudd71RKVQEqgNdpgWqA1Er1XUa4Ev3oO8Y1pEQTeW2pxUEQRDqRqWf5Pfs2cPMmTNJTEx0uSHNCy+8cEUF2L59u310vlKpZOHChTz//PPcf//93HXXXYwdO9bl+5YsWcLcuXOvKM9rmcVq4bU+rzFp8ySntNf7vo7ZanbxrtohSRLZxdm0CmpFA58bc28AQRCE60mlg/ykSZNo27Ytjz32GG5u/42itlqt/Pzzz1dcgI0bNzoEcp1OxwMPPIBer+fTTz/F39+f4cOHO73viSee4J577nE4lp6ezogRI664LHUtrySP4+nHiQ6M5t0B7zJn3xyH0fV3t7qbc3m2tekpM65OKVOiUqhQyVWoFKoam6eeWZxJlH8UTf2b1sj1BUEQhOpV6SAvl8v54IMP8PPzc0pr3br1FWWu0+lITU2lZUvbnslarZaXX36ZtWvXolKpCAsLY+LEibRp04a2bds6vNfHxwcfn5rZvrQumCwmjmccZ8eFHXyy9xOe6fwMO5/ciUqhwlPlSbBnMCqFimb+zTBZTRgtRowWIwazgSJjETqTjiJjEXn6PIdKgAwZCpniqisB2cXZRHpH0jKo5TW/mp0gCIJgU+kgP27cOA4fPszAgQOd0q50YNzmzZsZPHiw/fXevXvx8PCwD+SLiYlh27Zt7N+/3ynI1zdncs+QWpjK14e/RkKisV9jkguT6d+4v8P8c5lMhpvCrcI56SaLCYPFYK8I6Ay2Pc91Rp2tElBmadrKVAJyS3IJUAfQLqSdWM1OEAThOlLpID906FDefPNNTp486XD8avaT37hxI1OmTLG/btmyJUlJSfaFdgAUCgWdO3eu8rWvJznFOZzPO8+io4vQGXX0bdiXTmGdaB3U+ooWmFEpbMHaTuOYXl4loMhU5FQJsFgt+Hn40TGsY61P0xMEQRCuTpWe5Hfs2EFgYCDu7v+N7pYkiczMzCpnnJubi06no2HDhvZjTZo04f3332fmzJl07NgRg8FAv3796nWQN1qMHE8/zsmsk2w+vxkPpQfjuo/Dx92HCO+IGsmzMpUAo8Vorwj4e/iL1ewEQRCuQ5UO8ocOHWL+/Pn079/fKe1KlrQNCAhgxYoVTsf79+/vMo/6KiEnAZ1Jx6f7PgXg+Zuex8vdizbBbeqsaby0EuCF1+VPFgRBEK5ZlQ7yAwYMIDo62mXakCFDqq1AN5JMXSYXCy6y+u/VpOnSiA6MJqZ5DEFeQQR6up4rLwiCIAiVVelHxSlTprBt2zan45IksWrVqmot1I3AYDZwIvMEmbpMVsStQC6T80bfNzBLZloGtqzr4gmCIAj1QKWf5GNiYsjNzeW9995zmf7cc89VW6HqO0mSOJl9EovVwkd7P8IiWXio7UOEa8Jp4tfEYX93QRAEQbhSlQ7y999/P1qtljZt2qBU/vc2s9nML7/8UiOFq68ydBmkFqay7fw24rPiCfUK5ZkuzyAh0cS/SV0XTxAEQagnKh3k+/XrR8OGDV3uBlefR79XtxJTCbGZsZgsJr469BUAr/Z+FaPFSIfQDmIUuyAIglBtKt0nP3bsWGbPnu0yrXnz5tVWoPpMkiTis+KRy+XM2T+HYlMxtzS+he6R3fF29ybcO7yuiygIgiDUI5UO8n369GHo0KEu0w4ePFhtBarPUgpTyCjK4FjaMbYlbsNL5cWrvV+l0FBYp1PmBEEQhPqp0s31PXv2ZNGiRZw7dw5vb2/7caPRyMqVK69oxbsbSbGpmL8z/8ZD4cFHez4CYHTX0bgr3Qn0DCRAHVDHJRQEQRDqm0oH+bVr13Ls2DF27drllCY2LKmYVbISlxGHSq5i4dGFZBRl0Ca4Dfe2upd8Qz4tAlrUdREFQRCEeqjSQf7hhx9mzJgx9O3b1yGoW61WvvrqqxopXH2RVJBETkkO2cXZrPp7FQqZgjf7vYnWqKV5QHMxZU4QBEGoEZUO8nfccQcmk8npqT0uLo4nn3yy2gtWX+iMOuKz4vFx9+GlP17CKll5rMNjRPlFUWwqpolfk7ouoiAIglBPVTrIq1QqLl68SF5eHpIk2Y9fuHCBL774gm+++aZGCng9s0pWYjNiUSvVrIlfQ0JOAuGacJ7t8iz5+nw6hXVy3ChGEARBEKpRpYP87NmzmT9/vv1JvjTQy2QywsPF1C9XEvMTydfnY7Fa+Prw1wC81uc1rJIVH3cfQjXOaw4IgiAIQnWpdJDfu3cv3377LYGBgfz222888MADSJLE8uXLGTFiRE2W8bqkNWg5nX2aAI8AJm6aiN6sZ3DTwfRp2IfM4kx6NeglpswJgiAINarSUaZ379706dOHVq1aIZfLCQ4OpkGDBjzwwAPlrmd/o7JYLcRmxOKp8mT7he3sStqFxk3DhF4TKDAUEOEdgb/av66LKQiCINRzlX6Sv3DhAqtXr6Z79+4MGTKEt99+m2effZYNGzZw6NChmizjdedc3jkKDYWoVWr7nPix3cbi7+FPbkku0YGut+wVBFe0Wi2ZmZmYTKa6LoogCLVMpVIREhKCj4/PFb2/0kH+mWeeYdy4cfzzzz9MnjyZ6Oho+z7yDzzwwBVlXh/l6/M5k3uGYM9gPtz9ITklOXQI7cC9re8ltySXFoEt8FR51nUxheuEVqslIyODyMhI1Gq1WJNCEG4gkiRRUlJCSkoKwBUF+koH+bZt27Jlyxb766effprBgwdjMBho0UIs5gJgtpo5nn4cbzdv4jLjWHtyLQqZwrZPvNWMSq6ikW+jui6mcB3JzMwkMjIST09RMRSEG41MJsPT05PIyEhSU1OvKMhXaeTXL7/8wqJFiwDIy8tj3759BAYGVjnT+uqf3H/Qm/W4KdyYsXMGEhKPd3yc5gHNydPn0Tq4tZgyJ1SJyWRCrVbXdTEEQahDarX6irvrKh3kFyxYwKuvvsrOnTsB8Pf3JyYmhgkTJhAfH39FmdcnuSW5nM09S4A6gGUnlnE27ywNfBrwdOen0Rl1+Hn4EaYJq+tiCtch0UQvCDe2q/kNqHSQ37BhAz/88AM9evSwH/P29mbQoEFMmTLligtQH5gsJo6nH8fPw4/UwlS+OWJbGGhy38m4K9wpMhXRJriN+LEWBEEQalWlg3ybNm3o0qWLU6BKS0vjn3/+qfaCXU/O5JzBZDHhrnDn/V3vY7AYiGkeQ4/IHhQYCmjg3QA/D7+6LqYgCIJwg6l0kA8KCsJqtToE+e3bt7Ns2TLat29fI4W7HmQVZXE+/zwB6gD+OPsH+1L24evuy8s9X8ZitWCymmgRKAYmCkJlPP/883z33Xd1XYx6Lzs7m08//ZRhw4bVdVGEGlbp0fWPPPIIr732GhkZGaSkpPD3338TGxtLWFgYU6dOrcEiXrsMZgMnMk7g5+GH1qDlk72fADCuxzgC1AFkFWcRHRiNWiUGTglCXl4eH374IQBFRUXs2LEDvV7PwYMH7aOGH3roISIiIq4qn6ysLL777jvy8vIIDAxELpcjk8nQarU8+OCDtG7dGr1ez8cff0xeXh4AO3bsoLCwkPXr19O6dWt27tzJ7NmzOX/+PA899JDDPWzfvp19+/a5zDs5OZmff/6Zzz//nJtuuokuXbpgMBiIj4+ncePGjB8/ntDQUEwmEzt27GDmzJmYzWb7dGRJkkhLS+PChQusX7+euLg4vvvuOzZu3MiAAQMIDw8nLi6O8PBwJk2aRIMGDdBqtfTu3Zv+/fvj7e3N4cOHKSoq4uabb6awsJD9+/fz/vvvM2jQIHs5JUnCaDSi1Wqv6rMWrgNSFZhMJmn9+vXShx9+KE2fPl1atWqVVFxcXJVL1KikpCQpOjpaSkpKqpX8jqcdl/7850/pUMohadiKYRJTkbp83UU6mHxQ2n1ht7T13FbJZDHVSlmE+ik+Pr6ui1BtnnvuOWnhwoX214mJiVLv3r2lgoKCasvj5MmTUp8+faRffvnF4Xh6ero0aNAg++f53nvvSdOmTbOnZ2VlSTExMQ6f96effir169fPKY/FixdXWAaj0ShFR0dLP/74o/2YyWSSHn/8cWnw4MGSwWCwH58wYYL00EMPVZjHrl27pOjoaCkxMVGSJEkqLCyUBgwYIP3f//2fZDQapYKCAmnFihX281977TWHa8bGxkqbNm1yymP16tXSgAEDKrwX4dpR0W9BRbGvSlPolEold999N08++SQvvvgiDzzwwA07vSdDl0GyNhl/D3+Oph1l/en1qOQq3uj3BjKZjAJDAa2DWqOUV7qxRBDqtX379uHl5WV/3bhxY5544olqu77JZOLFF1+ke/fu3HnnnQ5poaGhTJs2zf567969DmUJCgpi7NixDu9RKl3/273c4l8qlfM0WaVSyeDBg7lw4QIJCQlVyuPSczQaDQMHDiQxMZGEhATUajV33HFHueVp164dnTt3djoul4u9M24ElY5Aer2eOXPmsGrVKkpKSgBo3rw5L774Iv/3f/9XYwW8FunNek5knsBf7Y/JamLGrhkAjOw0kiZ+TdAZdfh7+Itd5oQaE/um84yWoD69Cb/jdiwGA/HvznBKD7n1FkIH3opJq+XUBx87pYfdfhvB/fpgyMom4bPPndIj7x5KQPduV1zmLl26MHPmTEpKSnjsscdQKpXExMTg4eEBwNatW1m2bBldunRh7NixrF27llWrVjF8+HB783V4eDjz589n+fLl/PTTTygUCubNm0eLFi3YtGkTFy9eZNKkSS7z7927t/23q0uXLixcuBCAF154AbVaTe/evTGbzRXew7p16xg6dGiV772wsJBffvkFtVp92e6I1atXM3z48ArP0Wq1yGQyAgICUKlULisWZVW0nskff/zBzJkzkSSJcePGcf/99wPYuwt8fX3Ztm0bb7zxBl27dgVg4cKFKBQKzp07x7p164iLiwNsizetWbMGnU7Hnj17eOaZZ5wqXELtqnSQnzp1KuvXr6dLly706dOHwMBAMjMz+eSTT9DpdNx77701Wc5rhiRJxGfFI0eOm8KNhUcWkpifSCPfRjzZ6UkkSaLIWESnRp3ElDlBKOPjjz9mwoQJvP/++6xYsYJx48YxZMgQ+7+Tvn378vHHH9u3sb7tttuYOXMmx48fZ8KECYwaNYrbbruNqVOnMnHiRMaOHctzzz3HggUL+Oijj4iNjQWgUaPyV5UsbXl84403KC4uZsGCBaxbt47Ro0fzwAMPOAVLnU7Hxx/bKkRarZYNGzZUOsivW7eO8+fPk5mZyZYtW/D392fu3LkEBAQ4nJeammrPIzs7mwMHDlQY5Ldv387GjRt5+umnr3qb78LCQsxmMz/++CPff/89b731Fi1btqRp06ZMnjyZrVu3Eh4eTlZWFt9++y1du3bl7NmzHDp0iK+/tm2frVAoALBarcyYMYMPP/wQd3d3fv/9dyZMmEDr1q1p1qzZVZVTuHKVDvJbtmxh/PjxjB492uH46NGjmTRpUpWC/Pjx4/n9998djgUFBbFjxw4GDBhAZmamQ9odd9zB7NmzK339mpSmSyO9MJ1QTSgX8i/w3THbSOA3+r6Bm8KNPH0ejfwa4evhW8clFeqz9jPeLTdN4e5eYbrKx6fCdPfgoArTr1RAQACLFi3ijz/+4JNPPmHChAmsWrWKL7/8Eh8fH9zc3BwCoEajwcfHhy5duuDvb9u1sWnTprRo0cIeyNu2bcuRI0cA22A+KL8JvCy1Ws0nn3zC/fffz0cffcS7777LypUrWbBggUPg1Gg0TJw40f66KkH1nnvusQfrtLQ0Jk2axPLly+nUqRMajcZ+XkREhEMec+fOdXm977//nri4OM6fP8/ixYvtT9VXw9vb2z7ob8KECWzdupUtW7bQvn17Fi5caB/ol5KSgtFoBGyf3a5du3jvvfd49tlneeGFFwCIi4vjwoULrFixAoCSkhJ69uxJenq6CPJ1qNKdMo0bN+aWW25xOq5SqZz+B+r1+nKvk5GRgaenJ99//z1r1qxhzZo1TJw4kZiYGLZu3crDDz/MypUr7WkxMTHExMRU/o5qUImphLjMOALUAUiSxKxdszBajAyNHkrXiK6YrWYsVgvNA5rXdVEF4Zpz/vx5wPaEvnHjRl544QUOHDjgENQubf269HXpU2MpuVyO1WoFbBUAgKSkpEqXpVevXqxdu5Z33nmHf/75h+nTp1f4viFDhtj7sg8ePEj79u3tf956661y3xceHs67777L1q1b+eKLLyrMo7zm7bvvvpu3334bvV7P4cOHK7zGpcqW87bbbnN5jkwmIzo6mtzcXAC8vLyYOnUq+fn5dOjQwX5eREQE8+fPZ8+ePQwcOJDFixdjsVhITk7G19eXkSNHMnLkSEaPHs23335Lnz59qlRWoXpV+kn+o48+4n//+x+tW7d2OJ6bm0t+fr7DsVWrVpU7oMZisTBz5kyHf7xLly7lkUceITg42KF/X5Ikzp49S//+/StbzBojSRJ/Z/2NQqZApVDxS8IvHEo7hJ+HH+N7jAcgrySPlkEt8VB61HFpBeHas2bNGl599VXA9nAwfvx4Dh8+TGJiYrVc/84772TOnDn8/PPPLh9I9Ho958+fp3Xr1g5lkclkPPLII8TGxnLixIkK8yhtQYiPj6ddu3asX7/enubt7V3he0tbKS5cuFDheU2aNLHn0aZNG4e0tm3bMnPmTCZOnEh0dDQDBgyo8Fqlypazov77goICunXrRlJSEqNHj2bz5s14eXlx9OhR+zlZWVl07tyZ//3vf6xZs4b33nvP3rpy5MgRkpKSaNiwIWD7zBMSEhwqCULtqnSQf+WVV8jKymL16tX2L4nVaiU7OxuNRsO2bdsAMJvNZGVllRvkLx10otfrOX36tMvRn4cPH6Zt27a4u7s7pWm1Wqc5nunp6ZW9nSpL1iaTVZRFiFcI+fp8Ptv3GQCv9HwFPw8/9GY97kp3Gvo2rLEyCML17M8//+Tmm2+2L41tNBrJyclx+K2QJMneJ+/qdekxV6+DgoKYMWMGEydOZMGCBTz99NP2J/+CggJWrVrFk08+CcDRo0f55Zdf7P3rkiSRnp7uMJfcYrHYWwnKOnToEOfPn6dNmzYum6HLG7y3dOlSwPFJ3WKxON0PwK+//mqvNFgsFgB7WYYMGcLp06eZMGECy5Ytc6oIWCwW+3tKlddcbjQaMZlMqFQqLl68SGZmJsOGDWP37t3odDpycnIoKSkhNjYWvV5PYmIi+fn5xMXF8eijj/Lggw+yc+dOrFYrHTp0oFGjRowcOZLx48cTHBzMhg0beO2111zmLdSOSgf5Hj16kJqaSosWLSocUGYymdi6dWulC7B9+3aXtW6wfdHLa7pasmRJuX1X1a3IWER8VjwBaltNfPa+2RQYCuge0Z2Y5rauhAJ9ATdF3CSmzAlCOQwGAyNHjqRXr140aNCA9PR0HnroIft0sQMHDnDmzBksFgtDhw4lISGBrKwstm3bRvfu3UlKSuLMmTOYzWYGDx6MxWJh9+7dJCYmsn//fnr06MEdd9xBZGQk8+fPZ9iwYURFRRESEkJkZCQjR460P6BIksTEiRP54YcfaN68OTk5OXTq1IkxY8YAsHnzZrZs2UJ2djZTpkzBy8sLSZLIzc1l06ZNDttul5WUlMS6desAW1A/duwYarWac+fOodPp+OCDD7jzzjsxmUz8+eef7Nu3D61Wy/Tp01GpVEiSRGpqKocOHeKvv/7ixIkTrFy5ErCNuler1URHR/PSSy+RkJDAY489xpNPPsldd91FREQEmzdv5sCBAxQUFLB+/XoGDhxYbgtDv379OHr0KM888wydOnXCYrGwZMkSvLy86NOnD+3bt2f48OEMGTKE22+/nVmzZhEbG0vDhg15//33OX36NE2aNKFhw4bcfffdKJVKvv76a6ZNm8bUqVNp0qQJ06ZNw8/Przq/RkIVySRX1UgXLly4gEqlqtRqVDt27Kh0E/uLL77I2LFjadmypcNxi8XCsGHDWL9+vVM/HJT/JD9ixAi2bNlCgwYNKpX/5VglKwdTDlJsKsbH3YcDKQd44dcXcFe4s/K+lTT0bYjOqMND6UH3yO5iRL1QrU6ePOnURSYIwo2not+C5ORkBg4c6DL2Vfqxs3Hjxva/5+bmsm/fPkJCQujSpYvTogqVDfA6nY7U1FSnAA+2xSq6devmMsAD+Pj42JfCrElZRVlkF2cTpgnDYDYwa9csAJ7u/DQNfRvapsyZiugc3lkEeEEQBOGaUm6Qnzx5MmAbpNGuXTt7k9q2bduYMGECJSUlSJJEx44dmT9//hU1yWzevJnBgwe7TNu4ceNlF4SoDRbJYm+C/+7YdyRpk2jq35THOjwGQJ4+j8a+jfFxr/kKhyAIgiBURblT6NatW0d6ejpjx461B/iMjAxeffVV9Ho9L7/8sn1xnNKFHKpq48aN9jmaZRmNRuLj410Oxqsr5/LOseT4EsA2J16lUGG2mpGQaBYg5oAKgiAI155yn+S9vLz4/PPPHQZtfPjhhxQVFTFmzBieffZZAFq1asVTTz1V5Yxzc3PR6XT2qRZl/fXXX/Tr1++aaf62SlZm7pyJ2Wrm3lb30imsEwC5Jbm0DmotpswJgiAI16Ryg/xNN93kEOAPHz7Mxo0bady4Mc8995zDuW5ublXOOCAgwL4y0qUGDRrkMJWlLpgsJrKLs9Gb9QR7BdM6uDXJ2mRe7P4iYFu/3kPpIabMCYIgCNescoN82adoo9HIO++8g0wmY8qUKQ6LKVitVk6ePFmzpaxlOcU5LD2+lBk7Z5BTkkOgOpDxPcfzUs+XUMj+nXdrKKBreFcUctcDAwVBEAShrpUb5Lt06cLkyZO5/fbbWb58Of/88w8PPPCA0xKFc+bMcVpr/npmsphYenwpr/z5iv1YTkkOU7ZNwVPpyV0t7yJFm0KwZzDBXsF1WFJBEARBqFi5A+9GjRpFeHg4b731FsePH+epp57inXfesaevX7+eMWPGsH79ekJCQmqlsLUhuzibGTudt+kEmLVrFnKZnBJzCa2CWl0zYwYEQRAEwZVyn+Tlcjnjxo1j3LhxLtOHDRvGsGHDaqpcdcZoMZJTkuMyLackB5PVRGO/xni7V7xOtSAIgiDUtUrvQnejcFO4EagOdJkWqA5Ehoxm/mLKnCAIgnDtE0H+EkGeQbzZ702Xaa/3fR0fdx/clc4b5giCcPWef/55vvvuu7ouRr2XnZ3Np59+Wi9bY+vKoUOHOHXqFK+++mqF2w5/9913jB49GoBTp05RXFxco+USu6lcQqVQ8XjHxwEcRte/3vd17m55NyFe9Wf8gSDUpry8PD788EMAioqK2LFjB3q9noMHD9qXqH7ooYcqtT9GRbKysvjuu+/Iy8sjMDAQuVyOTCZDq9Xy4IMP0rp1a/R6PR9//DF5eXmAbb+NwsJC1q9fT+vWrdm5cyezZ8/m/PnzPPTQQw73sH37dvbt2+cy7+TkZH7++Wc+//xzbrrpJrp06YLBYCA+Pp7GjRszfvx4QkNDMZlM7Nixg5kzZ2I2m+2LgkmSRFpaGhcuXGD9+vXExcXx3XffsXHjRgYMGEB4eDhxcXGEh4czadIkGjRogFarpXfv3vTv3x9vb28OHz5MUVERN998M4WFhezfv5/333/fYVqyJEkYjUan/T/qwunTp8nNzaVXr17lnrN48WKWLl1Kly5dUCqVrFu3js6dO9OkSRMuXrzImTNn+P3339mxYwdvvvkmHTp0oEuXLoBtBtiJEydo164db77p+gHualitVr766iuGDh2KQqEgKSnJvl2wK3379qVp06YANG3alC+++IL777/fYen4aiXVI0lJSVJ0dLSUlJR01dcymo1SijZFOpt7VjqVdUo6mHxQyirKqoZSCkLlxcfH13URqs1zzz0nLVy40P46MTFR6t27t1RQUFBteZw8eVLq06eP9MsvvzgcT09PlwYNGmT/PN977z1p2rRp9vSsrCwpJibG4fP+9NNPpX79+jnlsXjx4grLYDQapejoaOnHH3+0HzOZTNLjjz8uDR48WDIYDPbjEyZMkB566KEK89i1a5cUHR0tJSYmSpIkSYWFhdKAAQOk//u//5OMRqNUUFAgrVixwn7+a6+95nDN2NhYadOmTU55rF69WhowYECF91Ib9u3bJ61du7bCc3788UcpNzfX/vrSz/ezzz6z/71fv37Sp59+6vB+i8UiLV26tJpK7Oijjz6Sdu/ebX/96quvSq+99lql319YWCg98cQTUmFhYYXnVfRbUFHsE8315VApVER4R+Ch9OBExgmQUW5fvSAIl7dv3z68vLzsrxs3buywl/zVMplMvPjii3Tv3t1pi+rQ0FCmTZtmf713716HsgQFBTF27FiH9yiVrhs6S5f5Lk/ZdUTKXmvw4MFcuHCBhISEKuVx6TkajYaBAweSmJhIQkICarWaO+64o9zytGvXzuUS4ZduLHYtu/XWW/H39y83/dFHH7X/3dVnKpfLuf/++6u9XKdOnWLnzp307t3bIa+q0Gg0DBgwgAULFlR38QDRXF8pbko3Wga2FFPmhGvG5K92OR3r2zGSIX2i0BvNTFvo3Jw8sGsjBnVvRIHOwPtLDzql39Erin6dI8nKK+HTFYed0u/p35zubcOuuMxdunRh5syZlJSU8Nhjj6FUKomJicHDw7Ys9NatW1m2bBldunRh7NixrF27llWrVjF8+HB783V4eDjz589n+fLl/PTTTygUCubNm0eLFi3YtGkTFy9eZNKkSS7z7927NyUlJfayLFy4EIAXXngBtVpN7969MZvNFd7DunXrGDp0aJXvvbCwkF9++QW1Wn3Z7ojVq1dfdnMurVaLTCYjICAAlUrlsmJRVmBg+Q8of/zxBzNnzkSSJMaNG2cPhqXdBb6+vmzbto033niDrl27ArBw4UIUCgXnzp1j3bp1xMXFAZCZmcmaNWvQ6XTs2bOHZ555xqnCdSUqKn9l0ks/U6PRyE8//cSyZct45ZVX+PPPP9myZQvdunVj7ty59gC9evVqMjIySElJISsri1mzZhEc7LwuypIlSxwCfFmfffYZ33//PZGRkUyfPp0OHTpw6tQpFi9eTE5ODt9884393N69e/Pggw8yZswY3N2rd8yXCPKXIUNGy8CWYsqcIFyljz/+mAkTJvD++++zYsUKxo0bx5AhQ+yV5759+/Lxxx8jSRIAt912GzNnzuT48eNMmDCBUaNGcdtttzF16lQmTpzI2LFjee6551iwYAEfffQRsbGxADRq1KjcMqjVagDeeOMNiouLWbBgAevWrWP06NE88MADTsFSp9PZN+DSarVs2LCh0kF+3bp1nD9/nszMTLZs2YK/vz9z584lICDA4bzU1FR7HtnZ2Rw4cKDCIL99+3Y2btzI008/TXh4eKXKUp7CwkLMZjM//vgj33//PW+99RYtW7akadOmTJ48ma1btxIeHk5WVhbffvstXbt25ezZsxw6dIivv/4awL4duNVqZcaMGXz44Ye4u7vz+++/M2HCBFq3bk2zZo4zkqZMmYLFYgFsYyiKi4s5fPi/iuXEiRMrfHK/nP3799s/0/j4eAICAhg+fDgqlYrBgwfzzjvv8Ndff/H6668zbtw4Bg0axP79++nVqxdr164lNjaWd999F0mSuPXWW1m8eDGvvvqqUz47duxgwoQJTsfj4+O5//77ue+++5g6dSovvPACf/zxB82aNcPNzQ29Xu9wfuPGjSkpKeHAgQP069fviu/bFRHkLyNUE0qoJrSuiyEIDma90LfcNA83ZYXpvhr3CtOD/dUVpl+pgIAAFi1axB9//MEnn3zChAkTWLVqFV9++SU+Pj64ubk5BECNRoOPjw9dunSx/+A3bdqUFi1a2AN527ZtOXLkCGAbzAflN4GXpVar+eSTT7j//vv56KOPePfdd1m5ciULFixwCJwajYaJEyfaX1clqN5zzz32YJ2WlsakSZNYvnw5nTp1QqPR2M+LiIhwyGPu3Lkur/f9998TFxfH+fPnWbx4sf2p+mp4e3vbB/1NmDCBrVu3smXLFtq3b8/ChQvtA/1SUlIwGo2A7bPbtWsX7733Hs8++ywvvPACAHFxcVy4cMG+J0lJSQk9e/YkPT3dKci/++679r/v37+flJQU7r333qu+n1I9evTg5ZdfBmzLsi9atAjA3voBEBMTg5+fH35+fgQFBZGRkQHAokWL7O+VyWSsXr3aXjksq6CggJycHKdKG0CbNm3s/39mzZrFzTffzIkTJ+jVqxdBQUGcP3/e4Xw3Nzd8fX05d+5ctQf566dTpo7IZXLkMvExCcLVKv1hu+2229i4cSMvvPACBw4ccAhql3aJXfq69KmxlFwux2q1AthHLCclJVW6LKVPbu+88w7//PMP06dPr/B9Q4YMsTfpHjx4kPbt29v/VDRtKjw8nHfffZetW7fyxRdfVJhHec3bd999N2+//TZ6vd7hqbcyypbztttuc3mOTCYjOjqa3NxcwLYT6dSpU8nPz6dDhw728yIiIpg/fz579uxh4MCBLF68GIvFQnJyMr6+vowcOZKRI0cyevRovv32W6el0Gubm5ubwz276nZVKpX271FSUpK9QgO28Rplx2+UKn0av1ylMiQkhICAAPvnWl63r7u7O4WFhZe5m6oT0UsQhFqxZs0a+99VKhXjx4+nR48eJCYmVsv177zzTjw9Pfn5559dpuv1evtmWmXLIpPJeOSRRxg2bNhly9KoUSPkcjnx8fG0a9eO9evX2/+UtzpoqdInvgsXLlR4Xun0q/j4eKe0tm3bMnPmTD777DO2bdtW4XXKKlvOsn3BlyooKKBly5YkJSUxevRoXn31Vfr27eswmCwrK4vOnTvzv//9j7fffpulS5eyYcMGQkNDOXLkiEMlS6/Xc+LEiUqXs6Y0adKEkpISpydoV8LCwpw+W1dTJgMCApDJZJed5261WiksLCQ6OrrC8/R6PX5+fpctX1WJIC8IQq34888/2b9/v/210WgkJyfHaf52aZ+8q9elx1y9DgoKYsaMGfzxxx8sWLDA3ucLtuC1dOlSmjdvDsDRo0f55ZdfHK6Rnp7uUBaLxWJ/uivr0KFD/P3336jVapo1a2b/U7qHR3mD95YuXQo4PqlbLBan+wH49ddfycnJsZ8D2MsyZMgQRo0axYQJE1xWBCwWi8O9Aw7lLDtmwWg0YjKZALh48SKZmZkMGzaMkydPotPpyMnJITs7m9jYWPR6PYmJiaSkpNgHPT744IPccsstWK1WOnToQKNGjRg5ciQbNmxg7969TJs2rcIxEgDR0dHlDl5zpfTeyvucy/tMZ8+eTVBQkP395X2Phg8fzoYNG5g7dy6xsbHMmzfP3hVUlkqlolWrVqSlpTmllQ38v/zyC4MHD6ZFixb2fC7NW6/Xo9Vqadu2bbn3faVEn7wgCLXCYDAwcuRIevXqRYMGDUhPT+ehhx6yTxc7cOAAZ86cwWKxMHToUBISEsjKymLbtm10796dpKQkzpw5g9lsZvDgwVgsFnbv3k1iYiL79++nR48e3HHHHURGRjJ//nyGDRtGVFQUISEhREZGMnLkSPvAOkmSmDhxIj/88APNmzcnJyeHTp06MWbMGAA2b97Mli1byM7OZsqUKXh5eSFJErm5uWzatIktW7a4vMekpCTWrVsH2IL6sWPHUKvVnDt3Dp1OxwcffMCdd96JyWTizz//ZN++fWi1WqZPn45KpUKSJFJTUzl06BB//fUXJ06cYOXKlQD2vuHo6GheeuklEhISeOyxx3jyySe56667iIiIYPPmzRw4cICCggLWr1/PwIED8fZ2PWi4X79+HD16lGeeeYZOnTphsVhYsmQJXl5e9OnTh/bt2zN8+HCGDBnC7bffzqxZs4iNjaVhw4a8//77nD59miZNmtCwYUPuvvtulEolX3/9NdOmTWPq1Kk0adKEadOmXfbptCoD7FJSUuwtNRs3biQqKoqePXsCtkGLv/76K5mZmWzcuBGj0YhMJsNisRAbG4u/vz+enp72MQO//vorUVFRHDlyhOzsbLZu3Urv3r158sknKSwsZMWKFaxevZrnn3+egQMHuixPTEwMp0+fdjj22GOPMWfOHF588UVatmyJm5sb77//PmDrJtqzZw/nz5/n4MGDdOvWDbAtCBQWFkbHjh0r/VlUlkxyVeW5TiUnJzNw4EC2bNlCgwYN6ro4gnDVTp48SevWreu6GIIguKDT6Xj44Yf56aefLjuNsSKzZ8+mQYMGFc6qqOi3oKLYJ5rrBUEQBOEKaDQaXn/99avabyE7O5vMzMwaWawHRJAXBEEQhCvWp08f2rZty9atW6v83tTUVP744w+mTp1aY4utiT55QRAEQbgKffv2RafTVfl9Pj4+jBgxogZK9B/xJC8IgiAIV6nsAkc1+Z6qEkFeEARBEOopEeQF4RpXjybACIJwBa7mN0AEeUG4hqlUKvvOaYIg3JhKSkqueIpevRx4d/rj2eSV3Su6T2/C77gdi8FA/LsznM4PufUWQgfeikmr5dQHHzulh91+G8H9+mDIyibhs8+d0iPvHkpA924UJ6dwdt58p/SGw+/Dr1NHdOfOc/7bRU7pjR99BJ/WrdCePMWFZT84pUc9/SSaplHkHztO0uq1TunNRj+HZ4NIcg8cJOXnX5zSo18ah3twEFk7d5P++x9O6a1em4jKx4eMLVvJ3LrdKb3NlDdRuLuT9uvvZO/e45TefoZts4mUdT+Te8hxTW25mxtt37Gt6Z20ajX5J2Id0lXeGlq9btsaNHHpMgpPJzikuwcGEv3KeADOLfyOovOJDunqiHCajxkNwD9fzqMk1XH1Ka+oJjR95ikAEj6dg+HfVcRKebeMpsnjtr2oT73/IaZCx8Ezfh3a0/BB29zVv6dNx1pmTWuAgK43EXnP3QDEvjmFS13td8/3jhhSJImI0FD4d3vRstz8/FB6eWExGjFkZTm9383fH6WnJxaDAUN2tlO6e0AACrUaS0kJhn/X1nZIDwpC4e6OubgYY16ec3pwMAo3N8xFRRjz853SPUJCkKtUmAp1mLQFzulhYcgVCkxaLSYX63arw8ORyeUYCwowuxjY5BkZCYAxLx9zseOqZDKZDPW/27oac3MxX1JZkskVqMNtW+casnOwGBx3BpMrlHiE2TanMmRlYzEaHNNVKjz+XeVOn5mJ9d+V40op3NxxDw6ypadnYLU4rtCmcPfAPci2RWpJWjqS1XGVOqVajdu/S+GWpKY6Pc0pPb1w8/cDoDglhUspNRrcfH2RrFZKXKzKpvL2RuXjg9ViQZ+e7pzu44vKW4PVZEKfmemULr57Nf/dkyQJbWoaSUkXsRw4RGyG7f/Dpb97F87841S+UvUyyAtCfaG2WvELDSUlJZWSvFy4JMgrs7KQu7tjNZtd/hAps7ORu7mVn56Tg1ylwmoyYXaxdKcyNxe5UonVaMTsYo1ue7rB4PRDBqDKy0OmUGDRG7DoXaTn5yOTy7Ho9Vgu2X4TQFVQYFu1rKQEi8HglO6m1QJgLi52qoDJkKEqsP24m4uKnIKwTCZDlW8LHmadDusly6TK5HJUebbgYy7UOQVpmUKB6t9Ko6mwEOmSpWTlCiXKbFvwM2m1SJcskStXKlFm2X60TQUFTkFcrlKh/HdnNFN+ARKXpLu5ofT0BHAZ5BTu7ijUaiRJwlTgHOQUHh4oPDyQrFZM/36OjulqFB7uSBaLyyAovnu1892z5uVhOXQEeYZzRasyxIp3giAIgnAdEyveCYIgCMINSAR5QRAEQainRJAXBEEQhHpKBHlBEARBqKfq1eh6y7+jW9NdTAcRBEEQhPqoNOZZLpnhAfUsyGf9O1ezphf8FwRBEIRrTVZWFo0bN3Y4Vq+m0On1euLi4ggODkahUFz19dLT0xkxYgTLly8nLCysGkoo8q+Na18P+dc1cf839v0LdacmvnsWi4WsrCzatWuHh4eHQ1q9epL38PCga9eu1X7dsLCwOp13X5/zr8/3dj0Q939j379Qd6r7u3fpE3wpMfBOEARBEOopEeQFQRAEoZ4SQV4QBEEQ6ikR5Cvg4+PD2LFj8fHxEflfR9e+HvKva+L+b+z7F+pObX/36tXoekEQBEEQ/iOe5AVBEAShnhJBXhAEQRDqKRHkq+js2bO8/fbbjBo16obK+0ryLyws5IsvvmDixIncfffdxMfHuzzv+PHjjB8/nrfeeguA1NRUZs2axd13311tZa+q33//nYcffph169bVWRnqkrj/G/v+hWtHfn4+c+fOpW/fvlf0/hs+yJ88eZIJEybw1VdfORxPSkpi8uTJfPzxx0yZMoWCggIAQkNDMRgM6PX6q8o3Li6OBx54gM6dO3Pvvfdy6NChWssbICEhgQcffJBOnTrx0EMPcfbs2WrP/+2336ZXr158/PHHtGnThu3bt7s8r2nTpuTm5mI2mwHw9fVFrVZTWFhYpXtavHix0zGz2cyGDRsYOnQoycnJTunr169n2rRpTJ8+nSVLltiPd+rUiVOnTnE9DVlxdf8//PAD/fr1o3v37kybNs3+GZeq7/cPMGHCBFq2bEnLli3p2LEj2dnZ9rT6dP9C7arO3xuwrdj67rvv8umnn/L6669z6tQpANzd3QkODrYv215V9WrFu6rS6XRotVr2799PkyZN7MdLSkp46qmnWLBgAVFRUWzfvp2XX36Z7777Do1GQ2RkJGlpaVecb1FREV999RUvv/wyarWa2bNn8+yzz/Lbb7/h4+NTo3mX3t+vv/7K3Llz0el0jB8/nnfeeYdly5ZV270bDAY2b97MK6+8AsCsWbPKPdfb25uIiAj7ay8vLxo2bFjl+yr9R1FWYmIiOp2OhIQEp7Tt27ezevVqli9fDsC4ceMICAhg6NChhIWF4evrW+Uy1KVL73/37t34+Pjw22+/sXPnTiZMmEC7du247777gPp//2BrfQoICGDRokWAbWRzUFAQUP/uX6hd1fl7A/Daa6/Rt29fhg8fTm5uLsOHD2ft2rX4+fnRqFGjKy7nDf0kr9Fo6NGjh9MHuHr1anx8fIiKigKgb9++HDlyhMOHDwMgl1/dx3b27FmmT59Or1696NSpE59//jkGg4Fjx47VeN4ACoWCF198keDgYKKionjwwQft162u/HNzczGZTJU+XyaTVfj6SjVv3rzcZq45c+Zwxx132F8PHjyYuXPn2l9Xx2ddlzp37sydd96JRqMhJiaG1q1bO+zpUN/vH+DLL7+ke/fudO3ald69e9OuXTt72o1w/0LtutLfm1OnTvHnn38SExMDQEBAAI0bN2bFihXA1X0XxbcYnDaz2blzp0PgVyqVNGrUiL179zq9Nzs7m759+/Lpp5+W2+d8qQ4dOhAQEGB/7evri6+vLxERETWeN4Cbm5vDPZc2z0P13PuhQ4f4+uuvAfjmm2/48ssv6dGjB1988QUAR48e5fbbb+f111+vdJmvhqt/INnZ2cTHxzu0GDRr1ozExERSUlKczl+zZg2DBg1i9erV5Ofn12Rxq42np6f974WFhTRs2JA777wTuDHuPzU1lf379zN27Fh69uzJ8uXL7c3vN8L9C3XjSn5vdu7cSUBAABqNxp7etGlT9uzZ43Qts9nME088wUsvvcSOHTsuW54burm+PGlpafTo0cPhmEajcdlMvWzZMmbMmEH//v2vOL/z58/TokUL2rdvX6t5nzx5kh9++IF9+/Zx6623AtVz7127diUsLIyVK1cyatQoGjRowL59++zpnTt3pmPHjldU5rIWLVrEP//8Y3999OhR3nzzTfvr++67jy5durh8b+n9lK1slf4DS0tLIzIy0n48MzOTAwcO8OOPPzqcX9cqc/8dO3bk999/Z+HChTRs2JDi4mJ8fHxumPvfvXs32dnZLFmyhOnTp6PT6Xjuuefqxf0Ltasmf2/S0tKcvlsajca+T3xZW7ZsoWfPnowePbpS5RZB3gWZTOa0XZ/VanV4+rVarbz11lvExMTQp0+fq8pv0aJFvPvuu7Wed0REBIMHD+b06dOMGjWKP//8s9byr47m+CeffNLh9euvv86MGTOqlL9arbYfs1gsgK31olRycjJTpkzho48+wtvb+2qLXK0qc/+SJNGhQwfuvfde5syZw2uvvca8efNumPsHCAoKYsKECQQGBjJnzhxGjRpVL+5fqF01+XtTmd9dgLVr15KcnMz48eMrXW7RXO9CWFgYWq3W4VhBQYHD3r9FRUXs2bOHbdu2XVVea9euJSYmxr5NYG3m7evry80338zChQtRKpUcOXKkVvOvS+Hh4QD2mQOA/b7L3uvp06fZtWsX586dq90CVhOZTEbDhg157LHHmDx5sr3b5Ua5/7IeffRRrFYreXl5N+T9C3Xnct+3yvzuAmzdupWdO3diNBornbcI8i7079+fM2fO2F+bTCZSUlIcBlR4e3vz2WefsWrVKjZu3HhF+WzevJmAgAB69epV63mXVTrQLjIyssbyl8vl9prrtSAwMJC2bds6NL+dP3+eZs2aOfzDGjhwICNGjGDcuHHk5ubWRVGrTceOHe2zGG7E+5fJZDRq1IiAgIAb8v6FunO571v//v1JSUmhuLjYnp6YmOjUUjpr1izy8/OZPn16pfMWQR5bs0jZ+bDDhg0jLS2NzMxMAHbs2EG3bt3o0KEDYGsCLW0Gff3113nrrbdcTqeoyIYNG0hJSaFFixYkJydz+vRpvvzyy1rJu6ioiBMnTthfnz17luDgYDp06FBt+ZcGdJPJBNiaTI8dO4bBYODAgQMkJCSQk5NjTy+9bqlLX1fGyJEjXR4vvc6l1xs1ahSbN2+2v960aRNjxoxxKsOrr75KeHg448ePt5f3WnTp/Z8/f96hT+/XX3916Mer7/d/8OBB+8AkSZL4/PPPefPNN+1Np/Xt/oXaVZ2/N9HR0fTu3dv+fc3OziYpKYkHH3zQ4Vre3t7MmTOHdevWsXr16kqV84YO8mazmT/++IN//vmHvXv32hek0Wg0zJs3j9mzZzNv3jz27NnDnDlzANtgtd27d9vfM3jwYORyOc888wz/+9//KhWYVq5cyaRJk5g5cyYDBw5k4MCB3HXXXahUqhrPu/Q6zz33HMOGDWPGjBn89ttvfPLJJ9V272lpafZ5ycuWLePUqVM89dRTXLhwgdtvv50LFy7QunVrVCoVR48e5eTJkxw5coQjR45w7NgxMjIy2LJlC1lZWfzvf/+r9P/PVq1aOR1LTk5mzZo1gK1rJDU11Z4WExNDr169+OCDD/jwww/p168fQ4YMQZIkNmzYQGZmJjt27CAtLY2hQ4dy4MABXnzxxSpXqmrLpfe/YsUK7rjjDsaMGcMHH3xAdHS0fU4u1P/7T0xMZOLEidxzzz28+eabDB48mJ49e9rT69v9C7Wrun5vSn3wwQfs2rWLefPm8fnnnzN//nx8fHzIyMiw/w7++OOPNGnShLZt2zJ16lS+++67y872ELvQCYIgCEI9dUM/yQuCIAhCfSaCvCAIgiDUUyLIC4IgCEI9JYK8IAiCINRTIsgLgiAIQj0lgrwgCIIg1FMiyAvCDWLcuHH2v2/atIkNGzbUYWmc5eXlsWDBAgYMGEBycnJdF0cQ6gUR5AXhBmA2mx22wIyLi6NNmzZ1WCJnVqsVuVzusICIIAhXRwR5QbgBnDt3jqioqHJfXwtK1/cWBKH6iCAvCDeAkydPOizDaTKZnLaxvBaUbW0QBOHqif3kBaEeW7BgAXFxcZw4cYI2bdqwceNGioqKSE1NZdy4cUyePJl58+bh7+/Pjh07kMvl/PTTTwDs2bOHNWvWEBkZyc6dO7nvvvt47LHHKCoqYv369fzwww+8/fbbHDp0iGXLlhEYGMjcuXMpKChgypQpJCUlMXr0aJ599lny8/P56aefWLFiBV9++SVffvklf/31F23btmXmzJk0atSo3Hs4efIk69evJzMzk4SEBJ566inuu+++2voIBeH6JgmCUO8999xz9r//8ccf0rp16yRJkqS3335b2rx5syRJklRUVCSNHj1akiRJKikpkTp27Cjt3LlTkiRJWrlypdSqVSupsLBQysvLk9auXStFR0dL06ZNk06cOCElJiZKvXv3lh5++GFp+fLlUnZ2tjR37lypVatWUkZGhpSdnS3Nnz9fio6OlqZOnSodPHhQ+vXXX6VOnTpJ99xzj2S1WiVJkqR9+/ZJ0dHRUlJSkiRJkpSXlye98cYb9rL//PPPUsuWLaWDBw/W+GcmCPWBaBsThHqupKQELy8v++sjR45w0003AZCZmcmSJUvIycnB09OTJ554AgClUklMTIy9jzwoKAir1YpWq8XPz8/+/ttuu4327dvTuHFjunXrhkKh4JFHHiEwMJCYmBisVitJSUkEBgbatyt+9NFH6dq1KzExMTz++OP8/fffxMbGuiz78uXLyc/PZ8GCBSxYsIDz58/Ts2dPUlJSauzzEoT6RDTXC0I9Nm/ePHbt2kVBQQEvvPACACdOnODixYsAPPXUUzz//PMMGjSIxx57jGeffRawBflZs2Zx9OhRFi1aRGFhIWAbAQ+47M/38PBweO3m5gbYRvYD9n3c3d3d7ef07duXr7/+mosXL9orAWUlJCTQsWNHe7kEQagaEeQFoR4bPXo0Pj4+REVF0bt3byRJ4qWXXmLOnDn2c3777Tdmz57NN998w6ZNm1i7di2enp5Mnz4dlUrFxIkTOXToED/88EO1ly8gIAD4r0JwKaPRSFxcnNPx3Nxc+3sFQSifaK4XhHru1KlT9pH1ycnJRERE2NP+/PNPQkNDef/995k/fz7nz59n165d7Nmzh++//54XX3yx2kfhl7YGAGRlZaFQKOjUqZPLc1u0aMHmzZs5efKk/VhSUhL79u2r1jIJQn0lgrwg1HM5OTn2p97Tp0/TsmVLe9qGDRs4e/YsYGs69/X1pXHjxhgMBgDWr1/PqVOn7CPuExISOHXqlD1Qlw3YVqvV4bUkSU7nlJah1M8//8yDDz5ISEiIw7ml/x0xYgTu7u488cQTzJ07l8WLFzN16lQGDhx4tR+LINwQRHO9INRjVqvV4Un89OnTDgGypKSEhx9+mLvuuguTycSkSZNo2bIlTZs2ZcCAAXz88ccMGDCAF154ge3bt/Pbb78xefJk5s6dC8CaNWuIiIggMTGRffv2UVxczM8//0yvXr1YuHAhAKtWrXKYIrd161ZOnTpFRkYG3t7evPrqqwCkpaWxatUqAJYuXcozzzxDWFgY33zzDTNmzOCbb76hQ4cOzJw506FfXxCE8smk0uq2IAhCDdq/fz+PP/44W7ZsoUGDBnVdHEG4IYjmekEQBEGop0SQFwShVlgsFuC/KXWCINQ8EeQFQahxp06dsk/B+/bbb8VWsoJQS0SfvCAIgiDUU+JJXhAEQRDqKRHkBUEQBKGeEkFeEARBEOopEeQFQRAEoZ4SQV4QBEEQ6ikR5AVBEAShnvp/m3w62u67CeoAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 576x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 40})\n",
    "\n",
    "fig=plt.figure(figsize=(8,3))\n",
    "ax1 = fig.add_subplot(111)\n",
    "#ax2 = ax1.twinx()\n",
    "\n",
    "plt.axhline(y=76.21, color='r', linestyle='--', label=\"SimCSE-BERT-base\")\n",
    "plt.axhline(y=78.32, color='b', linestyle='--', label=\"SimCSE-BERT-base + TEnc (bi)\")\n",
    "\n",
    "#plt.axhline(y=76.10, color='r', linestyle='--', label=\"SimCSE-RoBERTa-base\")\n",
    "#plt.axhline(y=78.36, color='b', linestyle='--', label=\"SimCSE-RoBERTa-base + TEnc (bi)\")\n",
    "\n",
    "\n",
    "#plt.legend()\n",
    "\n",
    "indices = [10000, 20000, 30000, 37081 , 47081, 67081, 87081, 137081] * 3\n",
    "bi_performances = [76.73, 78.14, 78.50, 78.65, 78.40, 79.60, 79.07, 78.96] +[76.96, 77.99, 78.36, 78.51, 78.24, 78.53, 79.36, 78.92]+[76.58, 77.98, 77.88, 78.94, 78.79, 79.94, 79.47, 78.64]\n",
    "#indices = [10000, 20000, 30000, 40000, 50000, 60000, 70000, 79345] * 3\n",
    "#bi_performances = [74.87, 75.74, 76.61, 76.89, 77.51, 77.85, 77.86, 78.52]  + [74.13, 76.32, 76.35, 76.95, 77.59, 78.96, 78.38, 78.66]  + [74.59, 76.12, 76.68, 76.74, 77.19, 77.57, 77.52, 78.44]\n",
    "\n",
    "myDF_tmp = pd.DataFrame([indices, bi_performances]).T\n",
    "myDF = myDF_tmp.rename(columns={0: '#sample', 1: \"Spearman's rho\"})\n",
    "\n",
    "#sns.barplot(x=myDF.index,y='Frequency',data=indices,color='blue',ax=ax1)\n",
    "#sns.histplot(x=, bins=10, binrange=[0,100000],ax=ax1, legend=True)\n",
    "sns.lineplot(x=\"#sample\", y=\"Spearman's rho\", data=myDF,  marker='o',ax=ax1, lw=2, \n",
    "             markersize=8, legend=True, color=\"green\")\n",
    "#plt.legend()\n",
    "\n",
    "#sns.scatterplot(x=\"index\", y=\"Spearman's rho\", data=myDF, size=20, legend=True)\n",
    "\n",
    "sns.set(font_scale=1.0)  # crazy big\n",
    "\n",
    "#ax2.axhline(.481, ls='--')\n",
    "#ax2.axhline(.267, ls='--')\n",
    "\n",
    "# and here\n",
    "#xtick_names = [\"0-10k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\",\"10-20k\"]\n",
    "#plt.xticks(myDF.index, xtick_names, rotation=60)\n",
    "#plt.xticks(rotation=60)\n",
    "ax1.set(xticks= [10000, 20000, 30000, 37081 , 47081, 67081, 87081, 137081])\n",
    "ax1.set_xticklabels([\"10k\",\"20k\",\"30k\",\"full\",\"+10k\",\"+30k\",\"+50k\",\"+100k\"])\n",
    "\n",
    "\n",
    "#fig.legend(labels=[\"Multi-SimLex (en) word freq. distribution\",\n",
    "#                 \"BERT+Mirror (w/ words of different freq.)\"]\n",
    "#           ,loc=1, bbox_to_anchor=(0.5, 0.37, 0.4, 0.5), prop={'size': 12.5})\n",
    "\n",
    "\n",
    "#ax1.set_xlabel(\"word frequency rank in English Wikipedia\")\n",
    "#ax1.tick_params(axis=\"x\", bottom=True, top=True, labelbottom=True, labeltop=False)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "355e2422",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"performance_against_word_freq_ticks_TNR_flat.pdf\", format='pdf', dpi=1200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c1fd12ce",
   "metadata": {},
   "source": [
    "## optimal cycle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 601,
   "id": "596fbb33",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.6)\n",
    "\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 40})\n",
    "\n",
    "fig=plt.figure(figsize=(3,3))\n",
    "ax1 = fig.add_subplot(111)\n",
    "\n",
    "x1=[0.8477675886121799, 0.8544959953907567, 0.8446128782500274] \n",
    "x2=[0.8593717709975742, 0.8514635395613716, 0.8385408384724592] \n",
    "x3=[0.8620031073330606, 0.8642340305808296, 0.8589221692638118]\n",
    "x4=[0.8774537389921477, 0.8799551446329851, 0.8601112288032557]\n",
    "\n",
    "xx1=[0.8429024485248852, 0.8521919673746826, 0.8535406416595869]\n",
    "xx2=[0.8648015230863121, 0.8645871172445887, 0.8557487381191559]\n",
    "xx3=[0.8590076169577943, 0.8615117803576432, 0.8650465268138927]\n",
    "xx4=[0.8765624129752847, 0.8831924193182956, 0.8859571436412751]\n",
    "\n",
    "\n",
    "cycles = [1,2,3]\n",
    "plt.plot(cycles, x1, marker='o', color=sns.color_palette()[0],)\n",
    "plt.plot(cycles, x2, marker='o', color=sns.color_palette()[1],)\n",
    "plt.plot(cycles, x3, marker='o', color=sns.color_palette()[2],)\n",
    "plt.plot(cycles, x4, marker='o', color=sns.color_palette()[3],)\n",
    "\n",
    "plt.plot(cycles, xx1, marker='x', color=sns.color_palette()[0], linestyle='--')\n",
    "plt.plot(cycles, xx2, marker='x', color=sns.color_palette()[1],linestyle='--')\n",
    "plt.plot(cycles, xx3, marker='x', color=sns.color_palette()[2],linestyle='--',)\n",
    "plt.plot(cycles, xx4, marker='x', color=sns.color_palette()[3],linestyle='--', )\n",
    "\n",
    "\n",
    "\n",
    "plt.plot([],[], color=sns.color_palette()[0], linestyle='-', linewidth=5, label = \"BERT-base\")\n",
    "plt.plot([],[], color=sns.color_palette()[1], linestyle='-', linewidth=5,label = \"RoBERTa-base\")\n",
    "plt.plot([],[], color=sns.color_palette()[2], linestyle='-', linewidth=5,label = \"BERT-large\")\n",
    "plt.plot([],[], color=sns.color_palette()[3], linestyle='-', linewidth=5,label = \"RoBERTa-large\")\n",
    "plt.plot([],[], color=\"black\", linestyle='-', marker='o', label=\"bi-encoder\")\n",
    "plt.plot([],[], color=\"black\", linestyle='--',marker='x',  label=\"cross-encoder\")\n",
    "#plt.plot(cycles, xx2, marker='o', color=\"blue\",linestyle='--', )\n",
    "\n",
    "\n",
    "ax1.set(xticks=[1,2,3])\n",
    "ax1.set_xticklabels([1,2,3])\n",
    "\n",
    "plt.xlabel(\"cycle\")\n",
    "plt.ylabel(\"Spearman's rho\")\n",
    "\n",
    "plt.legend(loc='best', bbox_to_anchor=(-0.84, 0.5, 0.5, 0.5))\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 602,
   "id": "1a7e6c9d",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"cycle_against_dev_score_sts_v2.pdf\", format='pdf', dpi=1200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 603,
   "id": "ea5a7eb9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 40})\n",
    "\n",
    "fig=plt.figure(figsize=(4,3))\n",
    "ax1 = fig.add_subplot(111)\n",
    "\n",
    "x1=[0.820595003287311, 0.8290415662210533, 0.8288680692526845, 0.8249050332383665, 0.8238229600409087]\n",
    "x2=[0.8523540799181825, 0.8573261377748557, 0.8545821462488128, 0.8526691138870626, 0.840051775147929]\n",
    "x3=[0.8438207685002556, 0.8455123639418511, 0.847824895901819, 0.8471217766089562, 0.8629967492146979]\n",
    "x4=[0.8596911753963037, 0.8744795090948938, 0.8729180363795748, 0.8692152458178098, 0.8634875630067936]\n",
    "\n",
    "\n",
    "xx1=[0.8149335232668565, 0.8279640587332895, 0.8312878953904594, 0.8353833369859011, 0.8278727445394112]\n",
    "xx2=[0.8495096427788738, 0.8582986339396594, 0.8616658448389218, 0.8684208123310688, 0.8652316641098692]\n",
    "xx3=[0.8391180875155234, 0.8439371940974505, 0.8451836328438892, 0.8474002849002849, 0.8474459419972241]\n",
    "xx4=[0.8513267952370517, 0.8677131273285119, 0.87709337789466, 0.8800131492439185, 0.876659635473738]\n",
    "\n",
    "\n",
    "\n",
    "cycles = [1,2,3,4,5]\n",
    "\n",
    "plt.plot(cycles, x1, marker='o', color=sns.color_palette()[0],)\n",
    "plt.plot(cycles, x2, marker='o', color=sns.color_palette()[1],)\n",
    "plt.plot(cycles, x3, marker='o', color=sns.color_palette()[2],)\n",
    "plt.plot(cycles, x4, marker='o', color=sns.color_palette()[3],)\n",
    "\n",
    "plt.plot(cycles, xx1, marker='x', color=sns.color_palette()[0], linestyle='--')\n",
    "plt.plot(cycles, xx2, marker='x', color=sns.color_palette()[1],linestyle='--', )\n",
    "plt.plot(cycles, xx3, marker='x', color=sns.color_palette()[2],linestyle='--',)\n",
    "plt.plot(cycles, xx4, marker='x', color=sns.color_palette()[3],linestyle='--', )\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "ax1.set(xticks=[1,2,3,4,5])\n",
    "ax1.set_xticklabels([1,2,3,4,5])\n",
    "\n",
    "plt.xlabel(\"cycle\")\n",
    "plt.ylabel(\"AUC\")\n",
    "\n",
    "#plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 604,
   "id": "61d5b5e1",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"cycle_against_dev_score_qqp_v2.pdf\", format='pdf', dpi=1200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 605,
   "id": "7365f1c2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 40})\n",
    "\n",
    "fig=plt.figure(figsize=(4,3))\n",
    "ax1 = fig.add_subplot(111)\n",
    "\n",
    "x1=[0.7601606283923922, 0.7587324638646293, 0.7589089785815437, 0.7575329661292329, 0.7498746344340095]\n",
    "x2=[0.7675261061254619, 0.7660778831071404, 0.7566624276389953, 0.7531762619799335, 0.7106081333167518]\n",
    "x3=[0.7482258265101035, 0.7522295012255737, 0.7637430748061347, 0.7667358015974581, 0.7794528846115273]\n",
    "x4=[0.8092999185625283, 0.8204444159168135, 0.8287245608193492, 0.8397687657208419, 0.8472225008123688]\n",
    "\n",
    "xx1=[0.7609348861279491, 0.7592941016002663, 0.7615326291465915, 0.7611996582033209, 0.7545161691492392]\n",
    "xx2=[0.7661300351825926, 0.7670727842388405, 0.7734473725383217, 0.7868263857408202, 0.78950218838132]\n",
    "xx3=[0.7486089436797703, 0.7512125357542594, 0.7569793517898191, 0.7646216366925956, 0.7867220815899162]\n",
    "xx4=[0.8095967842227937, 0.8199830706339688, 0.8280465838384731, 0.8397085902491666, 0.8485985132646798]\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "cycles = [1,2,3,4,5]\n",
    "plt.plot(cycles, x1, marker='o', color=sns.color_palette()[0],)\n",
    "plt.plot(cycles, x2, marker='o', color=sns.color_palette()[1],)\n",
    "plt.plot(cycles, x3, marker='o', color=sns.color_palette()[2],)\n",
    "plt.plot(cycles, x4, marker='o', color=sns.color_palette()[3],)\n",
    "\n",
    "plt.plot(cycles, xx1, marker='x', color=sns.color_palette()[0], linestyle='--')\n",
    "plt.plot(cycles, xx2, marker='x', color=sns.color_palette()[1],linestyle='--', )\n",
    "plt.plot(cycles, xx3, marker='x', color=sns.color_palette()[2],linestyle='--',)\n",
    "plt.plot(cycles, xx4, marker='x', color=sns.color_palette()[3],linestyle='--', )\n",
    "\n",
    "\n",
    "\n",
    "ax1.set(xticks=[1,2,3,4,5])\n",
    "ax1.set_xticklabels([1,2,3,4,5])\n",
    "\n",
    "plt.xlabel(\"cycle\")\n",
    "plt.ylabel(\"AUC\")\n",
    "\n",
    "#plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 606,
   "id": "78eddf48",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"cycle_against_dev_score_qnli_v2.pdf\", format='pdf', dpi=1200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "67cd593a",
   "metadata": {},
   "source": [
    "### ablation: sequntial vs. refreshing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 573,
   "id": "f6936b7c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "from itertools import cycle\n",
    "\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 12})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 574,
   "id": "dd1ee275",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 720x360 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(10,5))\n",
    "#ax1 = fig.add_subplot(111)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 589,
   "id": "5ab8840c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(76.0, 80.0)]"
      ]
     },
     "execution_count": 589,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#df = pd.DataFrame([[1,2,3,4],[, ,  ], [\"sequential\", \"sequential\", \"refreshing\", \"refreshing\"]]).T\n",
    "#df = df.rename(columns={0: \"index\", 1: \"score\", 2:\"mode\"})\n",
    "\n",
    "pos = list(range(2))\n",
    "width = 0.1 # the width of a bar\n",
    "\n",
    "labels = ['SimCSE-BERT-base', 'SimCSE-RoBERTa-base']\n",
    "\n",
    "\n",
    "# Plotting the bars\n",
    "fig, ax = plt.subplots(figsize=(8,5))\n",
    "\n",
    "bar1=plt.bar(0, 78.08, width,\n",
    "                 alpha=0.5,\n",
    "                 color='y',\n",
    "                 hatch='/', # this one defines the fill pattern\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (bi) seq.')\n",
    "\n",
    "plt.bar(0 + width , 78.65, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black',\n",
    "                 label='+TEnc (bi) ref.')\n",
    "\n",
    "plt.bar(0 + width*2, 77.92, width,\n",
    "                 alpha=0.5,\n",
    "                 color='y',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (cross) seq.')\n",
    "\n",
    "plt.bar(0 + width*3, 78.32, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (cross) ref.')\n",
    "\n",
    "\n",
    "bar2=plt.bar(0.5, 78.32, width,\n",
    "                 alpha=0.5,\n",
    "                 color='y',\n",
    "                 hatch='/', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.5 + width , 78.72, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.5 + width*2, 78.36, width,\n",
    "                 alpha=0.5,\n",
    "                 color='y',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',\n",
    "                   )\n",
    "\n",
    "plt.bar(0.5 + width*3, 78.86, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.axhline(y=76.21, color='r', linestyle='--', lw=2, label=\"SimCSE-BERT-base\")\n",
    "plt.axhline(y=76.10, color='r', linestyle=':', lw=2, label=\"SimCSE-RoBERTa-base\")\n",
    "\n",
    "ax.set_ylabel(\"Spearman's rho on STS (avg.)\")\n",
    "# ax.set_xlabel('Context-Aware Lexical Semantic Tasks')\n",
    "#ax.xaxis.grid(True)\n",
    "#ax.set_title('')\n",
    "ax.set_xticks([0.15,0.65])\n",
    "ax.set_xticklabels(labels)\n",
    "\n",
    "handles, labels = ax.get_legend_handles_labels()\n",
    "\n",
    "import itertools\n",
    "def flip(items, ncol):\n",
    "    return itertools.chain(*[items[i::ncol] for i in range(ncol)])\n",
    "\n",
    "plt.legend(flip(handles, 2), flip(labels, 2), loc=9, ncol=2,  bbox_to_anchor=(0.5,1.02))\n",
    "#plt.legend([\"SimCSE-BERT-base\", \"SimCSE-RoBERTa-base\", '+TEnc (bi) seq.','+TEnc (bi) ref.','+TEnc (cross) seq.','+TEnc (cross) ref.'], \n",
    "#            loc=2, ncol=2, bbox_to_anchor=(0.04,1.03))\n",
    "\n",
    "#plt.legend(['+TEnc (bi) seq.','+TEnc (bi) ref.','+TEnc (cross) seq.','+TEnc (cross) ref.'],  loc=2, ncol=2)\n",
    "\n",
    "ax.set(ylim=(76,80.0))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 590,
   "id": "9e995303",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"ablation_seq_ref_v2.pdf\", format='pdf', dpi=800, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 436,
   "id": "46aa8d9a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(76.0, 79.2)]"
      ]
     },
     "execution_count": 436,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 936x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#df = pd.DataFrame([[1,2,3,4],[, ,  ], [\"sequential\", \"sequential\", \"refreshing\", \"refreshing\"]]).T\n",
    "#df = df.rename(columns={0: \"index\", 1: \"score\", 2:\"mode\"})\n",
    "\n",
    "\n",
    "pos = list(range(2))\n",
    "width = 0.1 # the width of a bar\n",
    "\n",
    "labels = ['SimCSE-BERT-base', 'SimCSE-RoBERTa-base']\n",
    "\n",
    "\n",
    "# Plotting the bars\n",
    "fig, ax = plt.subplots(figsize=(13,6))\n",
    "\n",
    "\n",
    "bar1=plt.bar(0, 77.16, width,\n",
    "                 alpha=0.5,\n",
    "                 color='purple',\n",
    "                 hatch='.', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0 + width, 78.65, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='////',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0 + width*2, 78.32, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "\n",
    "bar2=plt.bar(0.4, 76.25, width,\n",
    "                 alpha=0.5,\n",
    "                 color='purple',\n",
    "                 hatch='.', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.4 + width, 78.36, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//////',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.4 + width*2, 78.86, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='xxx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "ax.set_ylabel(\"Spearman's rho on STS (avg.)\")\n",
    "# ax.set_xlabel('Context-Aware Lexical Semantic Tasks')\n",
    "#ax.xaxis.grid(True)\n",
    "#ax.set_title('')\n",
    "ax.set_xticks([0.1,0.5])\n",
    "ax.set_xticklabels(labels)\n",
    "plt.axhline(y=76.21, color='r', linestyle='--', label=\"SimCSE-BERT-base\")\n",
    "plt.axhline(y=76.10, color='r', linestyle='-.', label=\"SimCSE-RoBERTa-base\")\n",
    "\n",
    "\n",
    "plt.legend([\"SimCSE-BERT-base\", \"SimCSE-RoBERTa-base\", 'standard-s.d.', '+TEnc (bi)','+TEnc (cross)'], \n",
    "            loc=2, ncol=3)\n",
    "ax.set(ylim=(76,79.2))\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 433,
   "id": "f983de5d",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"ablation_sd_sts.pdf\", format='pdf', dpi=800, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 598,
   "id": "fc246988",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(70.0, 81.0)]"
      ]
     },
     "execution_count": 598,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#df = pd.DataFrame([[1,2,3,4],[, ,  ], [\"sequential\", \"sequential\", \"refreshing\", \"refreshing\"]]).T\n",
    "#df = df.rename(columns={0: \"index\", 1: \"score\", 2:\"mode\"})\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "\n",
    "pos = list(range(2))\n",
    "width = 0.1 # the width of a bar\n",
    "\n",
    "labels = ['SimCSE-BERT-base', 'SimCSE-RoBERTa-base']\n",
    "\n",
    "\n",
    "# Plotting the bars\n",
    "fig, ax = plt.subplots(figsize=(8,5))\n",
    "\n",
    "\n",
    "bar1=plt.bar(0, 70.95, width,\n",
    "                 alpha=0.4,\n",
    "                 color='grey',\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0 + width, 75.30, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0 + width*2, 75.61, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "bar2=plt.bar(0.4, 73.40, width,\n",
    "                 alpha=0.4,\n",
    "                 color='grey',\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.4 + width, 77.04, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(0.4 + width*2, 80.49, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "ax.set_ylabel(\"AUC on QNLI\")\n",
    "# ax.set_xlabel('Context-Aware Lexical Semantic Tasks')\n",
    "#ax.xaxis.grid(True)\n",
    "#ax.set_title('')\n",
    "ax.set_xticks([0.1,0.5])\n",
    "ax.set_xticklabels(labels)\n",
    "plt.axhline(y=71.38, color='r', linestyle='--', lw=2, label=\"SimCSE-BERT-base\")\n",
    "plt.axhline(y=73.54, color='r', linestyle=':', lw=2, label=\"SimCSE-RoBERTa-base\")\n",
    "\n",
    "\n",
    "plt.legend([\"SimCSE-BERT-base\", \"SimCSE-RoBERTa-base\", 'standard-s.d.', '+TEnc (bi)','+TEnc (cross)'], \n",
    "            loc=2, ncol=1)\n",
    "ax.set(ylim=(70,81))\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 599,
   "id": "747df6f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"ablation_sd_qnli_v2.pdf\", format='pdf', dpi=800, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6da8ca28",
   "metadata": {},
   "source": [
    "## SICK-R as a standalone task"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 719,
   "id": "9dc12068",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[(66.0, 76.2)]"
      ]
     },
     "execution_count": 719,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#df = pd.DataFrame([[1,2,3,4],[, ,  ], [\"sequential\", \"sequential\", \"refreshing\", \"refreshing\"]]).T\n",
    "#df = df.rename(columns={0: \"index\", 1: \"score\", 2:\"mode\"})\n",
    "\n",
    "sns.set(style=\"ticks\", font=\"Times New Roman\", font_scale=1.4)\n",
    "plt.rcParams['font.family'] = 'Times New Roman'\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "\n",
    "pos = list([0, 0.6,1.2, 1.8])\n",
    "width = 0.1 # the width of a bar\n",
    "\n",
    "labels = ['SimCSE-BERT-base', 'SimCSE-RoBERTa-base', 'SimCSE-BERT-large', 'SimCSE-RoBERTa-large']\n",
    "\n",
    "\n",
    "# Plotting the bars\n",
    "fig, ax = plt.subplots(figsize=(20,5))\n",
    "\n",
    "bar1=plt.bar(0, 72.22, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[3],\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black',\n",
    "                label=\"base model (off-the-shelf)\")\n",
    "\n",
    "plt.bar(0 + width , 71.84, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black',\n",
    "                 label='+TEnc (bi) STS')\n",
    "\n",
    "plt.bar(0 + width*2, 71.16, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (cross) STS')\n",
    "\n",
    "plt.bar(0 + width*3, 74.13, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='/',\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (bi) SICK-R')\n",
    "\n",
    "plt.bar(0 + width*4, 74.43, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black',\n",
    "                label='+TEnc (cross) SICK-R')\n",
    "\n",
    "\n",
    "bar2=plt.bar(pos[1], 68.62, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[3],\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[1] + width , 67.63, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[1] + width*2, 69.51, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',)\n",
    "\n",
    "plt.bar(pos[1] + width*3, 68.39, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='/',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[1] + width*4, 70.38, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "\n",
    "bar3=plt.bar(pos[2], 73.88, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[3],\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[2] + width , 71.46, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[2] + width*2, 70.90, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',)\n",
    "\n",
    "plt.bar(pos[2] + width*3, 74.92, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='/',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[2] + width*4, 74.98, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "\n",
    "bar4=plt.bar(pos[3], 71.23, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[3],\n",
    "                 hatch='*', # this one defines the fill pattern\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[3] + width , 68.36, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='//',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[3] + width*2, 67.90, width,\n",
    "                 alpha=0.5,\n",
    "                 color='g',\n",
    "                 hatch='x',\n",
    "                 edgecolor='black',)\n",
    "\n",
    "plt.bar(pos[3] + width*3, 72.63, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='/',\n",
    "                 edgecolor='black')\n",
    "\n",
    "plt.bar(pos[3] + width*4, 73.13, width,\n",
    "                 alpha=0.5,\n",
    "                 color=sns.color_palette()[4],\n",
    "                 hatch='xx',\n",
    "                 edgecolor='black')\n",
    "\n",
    "ax.set_ylabel(\"Spearman's rho on SICK-R\")\n",
    "# ax.set_xlabel('Context-Aware Lexical Semantic Tasks')\n",
    "#ax.xaxis.grid(True)\n",
    "#ax.set_title('')\n",
    "ax.set_xticks([0.15,0.75, 0.75+0.6, 0.75+1.2])\n",
    "ax.set_xticklabels(labels)\n",
    "\n",
    "handles, labels = ax.get_legend_handles_labels()\n",
    "\n",
    "import itertools\n",
    "def flip(items, ncol):\n",
    "    return itertools.chain(*[items[i::ncol] for i in range(ncol)])\n",
    "\n",
    "#plt.legend(flip(handles, 2), flip(labels, 2), loc=9, ncol=2,  bbox_to_anchor=(0.5,1.02))\n",
    "plt.legend(handles, labels, loc=7, ncol=5, bbox_to_anchor=(0.95,0.94))\n",
    "#plt.legend([\"SimCSE-BERT-base\", \"SimCSE-RoBERTa-base\", '+TEnc (bi) seq.','+TEnc (bi) ref.','+TEnc (cross) seq.','+TEnc (cross) ref.'], \n",
    "#            loc=2, ncol=2, bbox_to_anchor=(0.04,1.03))\n",
    "\n",
    "#plt.legend(['+TEnc (bi) seq.','+TEnc (bi) ref.','+TEnc (cross) seq.','+TEnc (cross) ref.'],  loc=2, ncol=2)\n",
    "\n",
    "ax.set(ylim=(66,76.2))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 720,
   "id": "98945213",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"discuss_sickr_standalone.pdf\", format='pdf', dpi=800, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d708d913",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

